Mahler measures and a cubic Dedekind zeta value in three dilogarithms

A general formula evaluates a three-variable Mahler measure at Heegner points of fundamental discriminant $-d$, with $d>3$ and $d\equiv3\pmod8$, using CM modular forms and ray class $L$-values. Together with the case $d=27$, it proves six identities conjectured by Zheng. The parameter at $d=163$ also occurs in a cubic Ramanujan-Sato series for $1/\pi$. For $C=\mathbb Q(a)$, where $a^3+2a-2=0$, an exact hyperbolic volume argument expresses the Dedekind zeta derivative $\zeta_C'(-1)$ in three Bloch-Wigner dilogarithms. The analogous identity for $C(\sqrt5)$ remains conjectural and is reduced to one explicit Bloch-group equality.

==> anc/README.md <==
# Reproducing the finite computations

Compile the article from the parent directory with `latexmk -pdf main.tex`.
The TeX sources need no shell escape or generated data.

Install Python dependencies and run the checks from this directory:

```sh
python3 -m pip install -r requirements.txt
python3 run_checks.py --volume --numerics 130
```

The runner writes logs and a result summary to `qa/current/`. Exact failures
under deliberately corrupted coefficients/arguments are required negative
controls. A clean run returns exit status 0. The full volume calculation uses
primes up to 2,000,000 and takes longer than the other checks.

| Files | Role |
| --- | --- |
| `proof/cm35_cubic/order_basis.json`, `verify_order.py` | K1: order and discriminant |
| `proof/cm35_cubic/cycle_exact.json`, `verify_cycle.py` | K2: rational quaternion cycle |
| `proof/cm35_cubic/fiveterm_certificate.json`, `verify_fiveterm.py` | K4: exact five-term identity; regenerates `beta_coords_from_K4.json` |
| `proof/cm35_cubic/verify_volume_flint.py` | K3: certified Arb enclosure, using the beta regenerated by K4 |
| `proof/cm35_short/` | Exact short-class identity, closedness and certified nonzero regulator |
| `proof/six_cm/` | Exact CM algebra, Euler factors and rational interval checks |
| `anc/check_xiC.py` | Polynomial identity for closedness of Xi_C |
| `anc/paper_numerics.py` | Floating-point comparisons only |

K1–K4 are proof-critical inputs to Theorem E, together with the written
integrality and geometric arguments in the article. The readers check finite
certificates; they do not replace those arguments or reprove cited theorems.
The short-class files support the exact reductions but do not prove Conjecture F.
Floating-point residuals are not interval certificates. Development searches,
earlier drafts and unsuccessful R2 constructions are omitted.


==> anc/RESULTS.md <==
# Verification, 19 November 2026

Python 3.12; SymPy 1.14.0, mpmath 1.3.0, python-flint 0.9.0.
Reproduce with the command in README.md; deliberate corruptions must be rejected.

| Check | Result |
| --- | --- |
| K1 | PASS |
| K2 | PASS |
| K2_negative | PASS |
| K4 | PASS |
| K4_negative_coefficient | PASS |
| K4_negative_argument | PASS |
| short_rational | PASS |
| xiC_polynomial | PASS |
| xiE_nonzero | PASS |
| six_algebra | PASS |
| six_euler | PASS |
| six_conductor27 | PASS |
| six_cubic_zeta | PASS |
| six_mahler_intervals | PASS |
| six_interval_review | PASS |
| K3 | PASS |
| numerics_130 | PASS |

K3 used all 148,933 primes up to 2,000,000 and enclosed
6912 D(beta)/v0 in [-6912.0 +/- 0.0103], whose unique integer is -6912.
The separate Arb calculation proves 7.31 < D(Xi_E) < 7.32.
The 130-digit floating-point output is in numerics_130.txt; it is evidence only.
These checks do not prove Conjecture F or independently reprove the cited theorems.


==> anc/anc/check_xiC.py <==
# exact check that delta(Xi_C)=0 in Lambda^2(C^*) (x) Q, C=Q(a), a^3+2a-2=0
from sympy import symbols, resultant, factorint, Poly, QQ, rem, expand
x,y=symbols('x y')
f=x**3+2*x-2
def norm(g):
    return resultant(f, g, x)
for name,g in [('a',x),('1-a',1-x),('1+a',1+x),('-a^5',-x**5),('1+a^5',1+x**5)]:
    print(name, norm(g), factorint(abs(norm(g))))


==> anc/anc/paper_numerics.py <==
#!/usr/bin/env python3
"""Independent numerical checks for the article (not proofs).

For each d in {11,19,27,43,67,163,35}:
  * s_d from the eta quotient,
  * n4(s_d) from the exterior hypergeometric series,
  * n4(s_d) from the lattice formula (Fourier-accelerated lattice sums),
  * the right-hand sides of Theorems B, C, D with every constant computed
    by a partially separate route (Hecke parts reuse the lattice sums,
    Dirichlet parts from Hurwitz
    zeta, cubic and sextic parts from Epstein zeta functions of binary
    quadratic forms of discriminant -4d, -108, -140).
For d = 35 also the dilogarithm identities (R1) and (R2).
"""
import sys
from mpmath import mp, mpf, mpc, pi, sqrt, exp, cos, log, zeta, polylog, arg, fabs, \
    findroot, re, im, nstr, factorial, binomial
from math import gcd

mp.dps = int(sys.argv[1]) if len(sys.argv) > 1 else 40
EPS = mpf(10) ** (-(mp.dps + 5))

# ---------------------------------------------------------------- lattice sums
def A_coset(a, b, c, M, m0, n0):
    """Robust version: loops over positive and negative n separately."""
    D = b * b - 4 * a * c
    sD = sqrt(mpf(-D))
    m0 %= M; n0 %= M
    tot = mpf(0)
    if n0 == 0:
        if m0 == 0:
            tot += 2 * zeta(4) / mpf(M) ** 4 / a ** 2
        else:
            tot += (zeta(4, mpf(m0) / M) + zeta(4, 1 - mpf(m0) / M)) / mpf(M) ** 4 / a ** 2
        s3 = 2 * zeta(3) / mpf(M) ** 3
    else:
        s3 = (zeta(3, mpf(n0) / M) + zeta(3, 1 - mpf(n0) / M)) / mpf(M) ** 3
    tot += 4 * pi * a / (M * sD ** 3) * s3
    for sgn in (1, -1):
        # n = sgn * k, k >= 1, with n = n0 mod M
        k = 1
        while True:
            nv = sgn * k
            if (nv - n0) % M != 0:
                k += 1
                continue
            w = mpf(k) * sD / (2 * a * M)
            if 2 * pi * w > (mp.dps + 10) * 2.31:
                break
            delta = (m0 + mpf(nv) * b / (2 * a)) / M
            pref = pi / (2 * w ** 3) / (a ** 2 * mpf(M) ** 4)
            xi = 1
            while True:
                term = pref * (1 + 2 * pi * xi * w) * exp(-2 * pi * xi * w)
                if term < EPS:
                    break
                tot += 2 * term * cos(2 * pi * xi * delta)
                xi += 1
            k += 1
    return tot


def A_lat(tau):
    """A(Z + tau Z) = sum' |m + n tau|^-4, via the form |m+n tau|^2."""
    x, y = re(tau), im(tau)
    # |m + n tau|^2 = m^2 + 2x m n + (x^2+y^2) n^2 ; use general code with real coefficients
    tot = 2 * zeta(4) + pi * zeta(3) / y ** 3
    for sgn in (1, -1):
        k = 1
        while True:
            v = k * y
            if 2 * pi * v > (mp.dps + 10) * 2.31:
                break
            delta = sgn * k * x
            pref = pi / (2 * v ** 3)
            xi = 1
            while True:
                term = pref * (1 + 2 * pi * xi * v) * exp(-2 * pi * xi * v)
                if term < EPS:
                    break
                tot += 2 * term * cos(2 * pi * xi * delta)
                xi += 1
            k += 1
    return tot


def H_lat(tau):
    """H(Z + tau Z) = sum' Re(lambda^2)/|lambda|^6."""
    x, y = re(tau), im(tau)
    tot = 2 * zeta(4) - pi * zeta(3) / (2 * y ** 3)
    for sgn in (1, -1):
        k = 1
        while True:
            v = k * y
            if 2 * pi * v > (mp.dps + 10) * 2.31:
                break
            delta = sgn * k * x
            xi = 1
            while True:
                term = -(pi / 4) * (v ** -3 + 2 * pi * xi * v ** -2 + 4 * pi ** 2 * xi ** 2 / v) \
                    * exp(-2 * pi * xi * v)
                if fabs(term) < EPS:
                    break
                tot += 2 * term * cos(2 * pi * xi * delta)
                xi += 1
            k += 1
    return tot


def T_lat(tau):
    return A_lat(tau) + 2 * H_lat(tau)

# ---------------------------------------------------------------- Mahler side
def eta_q(q, N=None):
    # prod (1 - q^n), q real |q|<1
    p = mpf(1)
    n = 1
    while True:
        t = q ** n
        if fabs(t) < EPS:
            break
        p *= (1 - t)
        n += 1
    return p


def s_of_d(d):
    tau = (1 + sqrt(mpf(-d) + 0j)) / 2
    q = -exp(-pi * sqrt(mpf(d)))          # e^{2 pi i tau}, real negative
    # t = (eta(tau)/eta(2tau))^24 = q^{-1} prod (1-q^n)^24/(1-q^{2n})^24
    t = (eta_q(q) / eta_q(q * q)) ** 24 / q
    s = (t + 64) ** 2 / t
    return tau, t, s


def n4_series(s):
    tot = log(fabs(s))
    n = 1
    c = mpf(1)
    while True:
        c = c * (4 * n) * (4 * n - 1) * (4 * n - 2) * (4 * n - 3) / mpf(n) ** 4
        term = c / (n * s ** n)
        if fabs(term) < EPS:
            break
        tot -= term
        n += 1
    return tot


def n4_lattice(tau):
    return 10 * im(tau) / pi ** 3 * (-T_lat(tau) + 4 * T_lat(2 * tau))

# ---------------------------------------------------------------- arithmetic
def jacobi(a, n):
    a %= n
    r = 1
    while a:
        while a % 2 == 0:
            a //= 2
            if n % 8 in (3, 5):
                r = -r
        a, n = n, a
        if a % 4 == 3 and n % 4 == 3:
            r = -r
        a %= n
    return r if n == 1 else 0


def L_dir2(D):
    """L(chi_D, 2) for an odd fundamental discriminant D = 1 mod 4."""
    f = abs(D)
    return sum(jacobi(a, f) * zeta(2, mpf(a) / f) for a in range(1, f)) / mpf(f) ** 2


def Delta(a):
    return mpf(a) ** 1.5 * L_dir2(-a) / (4 * pi)


def reduced_forms(D):
    out = []
    a = 1
    while 3 * a * a <= -D:
        for b in range(-a + 1, a + 1):
            if (b - D) % 2:
                continue
            num = b * b - D
            if num % (4 * a):
                continue
            c = num // (4 * a)
            if c < a:
                continue
            if gcd(gcd(a, abs(b)), c) != 1:
                continue
            if (a == c) and b < 0:
                continue
            out.append((a, b, c))
        a += 1
    return out


def partial_zeta2(form, M):
    """(1/2) * sum over (m,n) with gcd(Q(m,n), M) = 1 of Q(m,n)^-2."""
    a, b, c = form
    tot = mpf(0)
    for m0 in range(M):
        for n0 in range(M):
            if gcd(a * m0 * m0 + b * m0 * n0 + c * n0 * n0, M) == 1:
                tot += A_coset(a, b, c, M, m0, n0)
    return tot / 2

# ---------------------------------------------------------------- Bloch-Wigner
def BW(z):
    z = mpc(z)
    return im(polylog(2, z)) + arg(1 - z) * log(fabs(z))


def main():
    print("precision", mp.dps)
    rows = []
    for d in (11, 19, 27, 43, 67, 163, 35):
        tau, t, s = s_of_d(d)
        a1 = n4_series(s)
        a2 = n4_lattice(tau)
        rows.append((d, s, a1, a2))
        print(f"d={d}: s_d = {nstr(s, 40)}")
        print(f"   n4 series  = {nstr(a1, 50)}")
        print(f"   n4 lattice = {nstr(a2, 50)}   diff {nstr(a1 - a2, 3)}")

    C = lambda N: mpf(N) ** 1.5 / (4 * pi ** 3)
    # ---- Theorem B
    for d in (11, 19, 43, 67, 163):
        tau = (1 + sqrt(mpf(-d) + 0j)) / 2
        HO, HO2 = H_lat(tau), H_lat(2 * tau)
        Md = C(d) * HO / 2
        Ud = C(4 * d) * (3 * HO2 - mpf(9) / 8 * HO) / 2
        Dd = Delta(d)
        forms = reduced_forms(-4 * d)
        assert len(forms) == 3, forms
        idf = [f for f in forms if f[0] == 1][0]
        others = [f for f in forms if f != idf]
        Lrho = partial_zeta2(idf, 2) - (partial_zeta2(others[0], 2) + partial_zeta2(others[1], 2)) / 2
        zF = mpf(4 * d) ** 1.5 * Lrho / (96 * pi ** 3)
        rhs = mpf(10) / (9 * d) * (36 * Md + 12 * Ud + 3 * Dd + 288 * zF)
        n4 = [r for r in rows if r[0] == d][0][2]
        print(f"Thm B d={d}: zeta_F'(-1) = {nstr(zF, 25)}; RHS-LHS = {nstr(rhs - n4, 3)}")

    # ---- Theorem C
    w = (1 + sqrt(mpf(-3) + 0j)) / 2
    tau27 = 3 * w - 1
    HR3, HR6, HR2 = H_lat(3 * w), H_lat(6 * w), H_lat(2 * w)
    M27 = C(27) * HR3 / 2
    M12 = C(12) * HR2 / 2
    H1 = HR6 - HR3 / 16
    Ulat = (3 * H1 - mpf(15) / 16 * HR3) / 2
    Lg12 = HR2 / 2
    Lg108 = Ulat - (1 + mpf(1) / 9 + mpf(1) / 27) * Lg12
    M108 = C(108) * Lg108
    forms = reduced_forms(-108)
    assert len(forms) == 3, forms
    idf = [f for f in forms if f[0] == 1][0]
    others = [f for f in forms if f != idf]
    Lrho = partial_zeta2(idf, 6) - (partial_zeta2(others[0], 6) + partial_zeta2(others[1], 6)) / 2
    zF = mpf(108) ** 1.5 * Lrho / (96 * pi ** 3)
    rhs = mpf(10) / 81 * (12 * M27 + 4 * M108 + 124 * M12 + 25 * Delta(3) + 96 * zF)
    n4 = [r for r in rows if r[0] == 27][0][2]
    print(f"Thm C: M12={nstr(M12,20)} M27={nstr(M27,20)} M108={nstr(M108,20)}")
    print(f"Thm C: zeta'_Q(2^(1/3))(-1) = {nstr(zF, 25)}; RHS-LHS = {nstr(rhs - n4, 3)}")
    print(f"       (check: with M108+30M12 instead the difference is {nstr(mpf(10)/81*4*(-M12),5)} per unit)")

    # ---- Theorem D and (R1), (R2)
    d = 35
    tau = (1 + sqrt(mpf(-d) + 0j)) / 2
    HO, HO2 = H_lat(tau), H_lat(2 * tau)
    Mpm = C(35) * HO            # M_+ + M_- = C_35 * L(2 Theta_O, 3)
    U140 = C(140) * 2 * (3 * HO2 - mpf(9) / 8 * HO) / 2
    forms = reduced_forms(-140)
    assert len(forms) == 6, forms
    chi5 = lambda n: jacobi(n, 5)
    def rep_val(f):
        a, b, c = f
        for v in (a, c, a + b + c, a - b + c, 4 * a + 2 * b + c):
            if v % 5 and v % 7 and v % 2:
                return v
        raise ValueError
    idf = (1, 0, 35)
    amb = [f for f in forms if f != idf and (f[1] == 0 or f[0] == f[1] or f[0] == f[2])]
    rest = [f for f in forms if f != idf and f not in amb]
    ord3 = [f for f in rest if chi5(rep_val(f)) == 1]
    ord6 = [f for f in rest if chi5(rep_val(f)) == -1]
    assert len(amb) == 1 and len(ord3) == 2 and len(ord6) == 2, (amb, ord3, ord6)
    Z = {f: partial_zeta2(f, 2) for f in forms}
    Lrho = Z[idf] + Z[amb[0]] - (Z[ord3[0]] + Z[ord3[1]] + Z[ord6[0]] + Z[ord6[1]]) / 2
    Lrho5 = Z[idf] - Z[amb[0]] - (Z[ord3[0]] + Z[ord3[1]]) / 2 + (Z[ord6[0]] + Z[ord6[1]]) / 2
    zC = mpf(140) ** 1.5 * Lrho / (96 * pi ** 3)
    LEC = mpf(140) ** 1.5 * Lrho5 / (20 * pi ** 3)
    rhs = mpf(4) / 7 * Mpm + mpf(4) / 21 * U140 + Delta(35) / 21 + mpf(8) / 35 * Delta(7) \
        + mpf(32) / 7 * zC + mpf(20) / 21 * LEC
    n4 = [r for r in rows if r[0] == 35][0][2]
    print(f"Thm D: zeta_C'(-1) = {nstr(zC, 30)}")
    print(f"       L'_E/C(-1,chi) = {nstr(LEC, 30)}")
    print(f"       RHS-LHS = {nstr(rhs - n4, 3)}")
    # dilogarithms
    a = findroot(lambda x: x ** 3 + 2 * x - 2, mpc(-0.4, 1.4))
    if im(a) < 0:
        a = a.conjugate()
    XiC = BW(-a ** 5) - 5 * BW(a) - 15 * BW(-a)
    print(f"(R1): D(Xi_C) = {nstr(XiC, 30)}, 6 pi zeta_C'(-1) = {nstr(6 * pi * zC, 30)}, diff {nstr(XiC - 6 * pi * zC, 3)}")
    def XiE_val(r):
        beta = r / (a + 1)
        x = (beta - 1) / a
        u = (1 + r) / 2
        return 2 * BW(1 / beta) - mpf(2) / 3 * BW(-1 / (2 * u)) - 3 * BW(-1 / (beta * x)) \
            + 2 * BW(x ** -2) + BW(-a / (2 * beta * u))
    r5 = sqrt(mpf(5))
    XiE = XiE_val(r5) - XiE_val(-r5)
    print(f"(R2): D(Xi_E) = {nstr(XiE, 30)}, (5 pi/6) L' = {nstr(5 * pi / 6 * LEC, 30)}, diff {nstr(XiE - 5 * pi / 6 * LEC, 3)}")
    print(f"      L(2, rho x chi5) = {nstr(Lrho5, 30)}; 24 pi^2 D(Xi_E)/140^1.5 = {nstr(24*pi**2*XiE/mpf(140)**1.5, 30)}")


if __name__ == "__main__":
    main()


==> anc/numerics_130.txt <==
precision 130
d=11: s_d = -33402.27346342154870075765537875174649654
   n4 series  = 10.417096632351420425164265037200025262889405891868
   n4 lattice = 10.417096632351420425164265037200025262889405891868   diff 5.41e-130
d=19: s_d = -885375.7826174678605529362693385653151963
   n4 series  = 13.693794552521338179453244312399829455251424009835
   n4 lattice = 13.693794552521338179453244312399829455251424009835   diff -2.16e-129
d=27: s_d = -12288639.98433442351563438184816575864394
   n4 series  = 16.32418776808677140704118101919001025586155742835
   n4 lattice = 16.32418776808677140704118101919001025586155742835   diff 7.21e-130
d=43: s_d = -884736639.9997824076177230809381944601803
   n4 series  = 20.600800603891482696436539645253469748411102400697
   n4 lattice = 20.600800603891482696436539645253469748411102400697   diff -3.61e-130
d=67: s_d = -147197952639.9999986921557245470483118578
   n4 series  = 25.715044134611853778343246127613295939361513064702
   n4 lattice = 25.715044134611853778343246127613295939361513064702   diff -1.08e-129
d=163: s_d = -262537412640768639.9999999999992667254619
   n4 series  = 40.109169991132519450631608662291955897469169191544
   n4 lattice = 40.109169991132519450631608662291955897469169191544   diff -7.21e-130
d=35: s_d = -117966577.7651721356868000600645331652943
   n4 series  = 18.585912106479280690769646764114929783352734382953
   n4 lattice = 18.585912106479280690769646764114929783352734382953   diff 1.08e-129
Thm B d=11: zeta_F'(-1) = 0.08428032182364940553686788; RHS-LHS = -3.61e-130
Thm B d=19: zeta_F'(-1) = 0.2106304063828865985178419; RHS-LHS = 1.8e-129
Thm B d=43: zeta_F'(-1) = 0.7537292705369114858618025; RHS-LHS = 0.0
Thm B d=67: zeta_F'(-1) = 1.480355595310518410444333; RHS-LHS = 0.0
Thm B d=163: zeta_F'(-1) = 5.659944789313338717887535; RHS-LHS = 0.0
Thm C: M12=0.30161498741294074647 M27=1.1634199967117507894 M108=9.3800143780348360737
Thm C: zeta'_Q(2^(1/3))(-1) = 0.3673741284284539501513869; RHS-LHS = -1.44e-129
       (check: with M108+30M12 instead the difference is -0.14895 per unit)
Thm D: zeta_C'(-1) = 0.51698096737936315655744438409
       L'_E/C(-1,chi) = 2.7932300521113703719944604506
       RHS-LHS = -7.21e-130
(R1): D(Xi_C) = 9.74486165498851101260388506302, 6 pi zeta_C'(-1) = 9.74486165498851101260388506302, diff -5.41e-130
(R2): D(Xi_E) = 7.31265917624943041385468098185, (5 pi/6) L' = 7.31265917624943041385468098185, diff -4.51e-130
      L(2, rho x chi5) = 1.04566907965575881844632671083; 24 pi^2 D(Xi_E)/140^1.5 = 1.04566907965575881844632671083


==> anc/proof/cm35_cubic/beta_coords_from_K4.json <==
[[["-4", "0", "0", "-4", "2", "-2"], "1/16"], [["-11/5", "2/5", "-2/5", "-8/5", "1/5", "-6/5"], "1/72"], [["-2", "1", "-1", "-2", "2", "0"], "1/72"], [["-106/73", "-22/73", "-61/73", "88/73", "10/73", "41/73"], "-1/48"], [["-7/5", "-6/5", "1/5", "4/5", "7/5", "3/5"], "1/72"], [["-7/5", "-3/5", "-7/10", "2/5", "0", "1/10"], "1/72"], [["-7/5", "-3/5", "-1/5", "-4/5", "4/5", "-2/5"], "1/16"], [["-7/5", "9/5", "-4/5", "4/5", "-3/5", "-7/5"], "1/48"], [["-102/73", "-68/73", "-16/73", "-20/73", "84/73", "-6/73"], "1/16"], [["-101/73", "-43/73", "-119/146", "-47/73", "-7/73", "1/146"], "-1/48"], [["-502/365", "79/365", "-209/365", "-316/365", "57/365", "-197/365"], "-1/72"], [["-6/5", "-3/5", "-9/10", "-2/5", "-1/5", "-3/10"], "-1/36"], [["-6/5", "-2/5", "-1/5", "-3/5", "4/5", "-1/10"], "1/72"], [["-192/181", "-57/181", "-122/181", "-28/181", "3/181", "35/181"], "-1/48"], [["-1", "-1", "-1", "0", "-1", "0"], "29/48"], [["-1", "-1", "0", "0", "1", "0"], "1/24"], [["-1", "-1/5", "-2/5", "0", "2/5", "-1/5"], "-7/24"], [["-1", "0", "-1", "1", "0", "0"], "-1/18"], [["-1", "0", "-1/2", "-1", "0", "-1/2"], "1/18"], [["-1", "0", "-1/2", "0", "0", "-1/2"], "-1/18"], [["-1", "0", "-1/2", "1", "0", "1/2"], "1/48"], [["-1", "0", "0", "-1", "0", "-1"], "5/48"], [["-1", "0", "1", "1", "-1", "1"], "1/72"], [["-1", "1", "0", "-1", "0", "0"], "-1/24"], [["-1", "1", "0", "0", "0", "-1"], "1/24"], [["-1", "2", "0", "-3", "0", "-3"], "1/16"], [["-348/365", "-159/365", "-46/365", "271/365", "278/365", "147/365"], "1/72"], [["-157/181", "-106/181", "-30/181", "-87/181", "158/181", "-27/181"], "1/16"], [["-62/73", "-17/73", "-81/146", "-5/73", "21/73", "-3/146"], "-1/48"], [["-756/905", "262/905", "-322/905", "-608/905", "91/905", "-326/905"], "-1/72"], [["-284/349", "-83/349", "-224/349", "-234/349", "-120/349", "-101/349"], "-1/72"], [["-4/5", "-2/5", "-3/5", "3/5", "-1/5", "1/5"], "-7/24"], [["-4/5", "-2/5", "-3/5", "12/5", "1/5", "4/5"], "-1/24"], [["-4/5", "-3/10", "-1/2", "-3/5", "-1/10", "0"], "-1/48"], [["-4/5", "-1/5", "-2/5", "-1/5", "-1/5", "0"], "1/36"], [["-4/5", "1/10", "-3/5", "8/5", "3/10", "7/10"], "-1/48"], [["-4/5", "3/10", "-2/5", "-1", "-1/10", "-3/5"], "-1/72"], [["-4/5", "8/5", "-3/5", "-12/5", "-6/5", "-9/5"], "-1/72"], [["-667/857", "-389/857", "-418/857", "92/857", "-35/857", "-31/857"], "1/72"], [["-26/35", "-17/35", "-16/35", "18/35", "1/35", "3/35"], "1/72"], [["-7/10", "-3/10", "-1/10", "3/10", "1/2", "1/5"], "1/72"], [["-25/37", "-15/37", "-11/74", "35/37", "21/37", "45/74"], "1/72"], [["-3/5", "-4/5", "-7/10", "-4/5", "-2/5", "-1/10"], "-1/36"], [["-3/5", "-1/5", "-1/10", "-4/5", "2/5", "-4/5"], "11/144"], [["-3/5", "-1/10", "-1/2", "-1/5", "3/10", "0"], "-1/48"], [["-3/5", "0", "-2/5", "1", "2/5", "2/5"], "-1/72"], [["-3/5", "4/5", "-11/10", "4/5", "-7/5", "-7/10"], "1/48"], [["-3/5", "4/5", "-3/5", "1/5", "-3/5", "-4/5"], "1/48"], [["-105/181", "-34/181", "-95/181", "-4/181", "78/181", "5/181"], "-1/48"], [["-1/2", "0", "-1/2", "1/2", "0", "0"], "-1/18"], [["-202/409", "-68/409", "-445/818", "-153/409", "-92/409", "-169/818"], "-1/72"], [["-337/745", "-66/745", "-384/745", "-524/745", "-222/745", "-208/745"], "-1/72"], [["-153/365", "44/365", "-121/730", "-249/365", "-93/365", "-383/730"], "-1/72"], [["-427/1033", "-256/1033", "-349/1033", "266/1033", "24/1033", "65/1033"], "1/72"], [["-2/5", "-7/10", "-4/5", "-1/5", "-1/10", "1/10"], "-1/72"], [["-2/5", "-3/10", "-2/5", "-1/5", "1/10", "-1/5"], "-1/24"], [["-2/5", "-1/5", "-3/10", "4/5", "2/5", "1/10"], "-7/72"], [["-2/5", "1/5", "-2/5", "1/5", "2/5", "1/5"], "-1/36"], [["-28/73", "-43/73", "-119/146", "-47/73", "-7/73", "1/146"], "-1/72"], [["-333/905", "-294/905", "9/905", "551/905", "568/905", "352/905"], "1/72"], [["-66/181", "20/181", "-8/181", "-168/181", "18/181", "-152/181"], "1/16"], [["-280/857", "32/857", "-241/857", "541/857", "232/857", "181/857"], "-1/72"], [["-3/10", "-1/10", "-3/10", "1/10", "1/5", "1/10"], "-1/24"], [["-3/10", "1/5", "-2/5", "-9/10", "-2/5", "-7/10"], "-1/72"], [["-11/37", "-14/37", "-15/37", "-29/37", "-10/37", "-16/37"], "-1/24"], [["-173/745", "-224/745", "-507/1490", "434/745", "127/745", "191/1490"], "1/72"], [["-8/37", "10/37", "-5/74", "-11/37", "-14/37", "7/74"], "-1/24"], [["-1/5", "-3/5", "-9/10", "-2/5", "-6/5", "-3/10"], "1/48"], [["-1/5", "0", "-3/10", "-3/5", "0", "-2/5"], "-7/24"], [["-1/5", "1/10", "-1/5", "-3/5", "-7/10", "-1/10"], "-1/24"], [["-1/5", "1/10", "-1/5", "31/35", "19/70", "11/35"], "-1/72"], [["-1/5", "1/10", "-1/5", "7/5", "3/10", "2/5"], "1/24"], [["-1/5", "3/5", "-1/5", "2/5", "-1/5", "2/5"], "-1/18"], [["-67/349", "-97/349", "-102/349", "311/349", "70/349", "88/349"], "1/72"], [["-154/905", "107/905", "-79/905", "-392/905", "-139/905", "-649/1810"], "-1/72"], [["-8/53", "9/53", "-21/53", "-25/53", "-5/53", "-6/53"], "-1/36"], [["-1/10", "4/5", "13/20", "7/10", "-11/10", "19/20"], "1/72"], [["-15/181", "21/181", "-53/362", "77/181", "37/181", "79/362"], "-1/48"], [["-113/1825", "14/1825", "-553/1825", "-934/1825", "-498/1825", "-404/1825"], "-1/72"], [["-2/35", "-4/35", "-12/35", "-44/35", "-18/35", "-19/35"], "-1/72"], [["-34/1033", "28/1033", "-537/2066", "-707/1033", "-390/1033", "-563/2066"], "-1/72"], [["-1/37", "29/37", "2/37", "31/37", "-11/37", "12/37"], "-1/72"], [["-13/1033", "193/1033", "-209/1033", "550/1033", "337/1033", "181/1033"], "-1/72"], [["0", "-1", "0", "1", "1", "1"], "5/48"], [["0", "0", "-1/2", "-1", "-1", "-1/2"], "1/16"], [["0", "0", "-1/2", "-1", "0", "-1/2"], "-1/48"], [["0", "0", "-1/2", "1", "0", "1/2"], "-11/12"], [["0", "0", "-1/2", "3", "0", "1/2"], "1/48"], [["0", "0", "0", "-2", "0", "-1"], "1/18"], [["0", "0", "0", "-1", "0", "-1"], "1/24"], [["0", "0", "0", "-1", "0", "-1/2"], "1/18"], [["0", "0", "0", "-1", "0", "0"], "1/16"], [["0", "0", "0", "-3/5", "1/5", "-1/5"], "-1/24"], [["0", "0", "1/2", "0", "-1", "1/2"], "1/36"], [["0", "0", "1/2", "1", "-1", "1/2"], "1/36"], [["0", "1/5", "-1/20", "-3/5", "-3/10", "-9/20"], "-1/72"], [["0", "1/2", "-1/2", "0", "0", "-1/2"], "-1/72"], [["0", "1/2", "1/2", "-1", "1/2", "-1/2"], "1/3"], [["0", "1", "-1/2", "0", "1", "1/2"], "37/48"], [["0", "1", "0", "0", "0", "1"], "5/12"], [["0", "1", "0", "1", "0", "0"], "-1/18"], [["1/409", "-109/409", "-89/409", "266/409", "45/409", "48/409"], "1/72"], [["2/185", "16/185", "-41/185", "49/185", "22/185", "13/185"], "1/24"], [["6/365", "89/730", "-133/730", "162/365", "213/730", "59/730"], "-1/72"], [["3/37", "-28/185", "7/185", "18/37", "54/185", "79/185"], "1/72"], [["3/37", "24/37", "-6/37", "-19/37", "-4/37", "1/37"], "-17/144"], [["149/1825", "353/1825", "-256/1825", "957/1825", "479/1825", "242/1825"], "-1/72"], [["6/73", "81/146", "-42/73", "-16/73", "3/146", "-34/73"], "-1/72"], [["46/365", "37/365", "-84/365", "-218/365", "-96/365", "-78/365"], "-1/72"], [["24/181", "75/181", "-30/181", "-87/181", "-23/181", "-27/181"], "-1/12"], [["6/37", "11/37", "-12/37", "-1/37", "29/37", "2/37"], "-1/24"], [["7/37", "19/37", "-14/37", "-32/37", "3/37", "-10/37"], "-1/18"], [["35/181", "132/181", "3/362", "122/181", "-26/181", "57/362"], "-1/72"], [["1/5", "-2/5", "-1/10", "7/5", "1/5", "3/10"], "1/36"], [["1/5", "3/5", "-3/5", "-7/5", "4/5", "1/5"], "1/36"], [["176/745", "103/745", "-78/745", "592/745", "211/745", "144/745"], "-1/72"], [["9/37", "-2/37", "1/74", "-20/37", "-12/37", "-31/74"], "1/72"]]

==> anc/proof/cm35_cubic/fiveterm_certificate.json <==
{
"field": "L=Q(a,i), a^3+2a-2=0, i^2=-1; baza (1,a,a^2,i,i*a,i*a^2)",
"statement": "Xi_C + 6*beta = sum_k coefficient_k * R(x_k,y_k) u Q[L]/(S3-relacije), R(x,y)=[x]-[y]+[y/x]-[(1-1/x)/(1-1/y)]+[(1-x)/(1-y)]",
"Xi_C": "[-a^5]-5[a]-15[-a]",
"beta_source": "cycle_exact.json (bazna tocka beskonacno)",
"relations": [
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"0",
"-1",
"-1",
"0",
"-1",
"0"
],
"coefficient": "29/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"0",
"0",
"0",
"-1",
"0",
"0"
],
"coefficient": "-35/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1",
"0",
"0",
"-1",
"0",
"0"
],
"coefficient": "-77/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"0",
"1",
"-1/2",
"-1",
"0",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1/5",
"2/5",
"-3/10",
"2/5",
"-1/5",
"-1/10"
],
"coefficient": "-5/2"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "-1"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1/5",
"2/5",
"-3/10",
"-2/5",
"1/5",
"1/10"
],
"coefficient": "-1/2"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"119/185",
"27/185",
"-69/370",
"48/185",
"14/185",
"67/370"
],
"coefficient": "1/8"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"66/181",
"-20/181",
"8/181",
"-13/181",
"-18/181",
"-29/181"
],
"coefficient": "-1/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"7/10",
"1/10",
"-1/10",
"1/10",
"3/10",
"1/5"
],
"coefficient": "5/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"50/37",
"-7/37",
"11/37",
"4/37",
"-5/37",
"-8/37"
],
"coefficient": "-11/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1335/2701",
"-716/2701",
"364/2701",
"-56/2701",
"-670/2701",
"-776/2701"
],
"coefficient": "9/8"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"coefficient": "7/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"-47/73",
"-7/73",
"-36/73",
"28/73",
"43/73",
"23/73"
],
"coefficient": "1/8"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1023/1369",
"266/1369",
"-714/1369",
"-781/1369",
"1004/1369",
"-29/1369"
],
"coefficient": "5/2"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"-29/185",
"138/185",
"-53/185",
"48/185",
"14/185",
"-59/185"
],
"coefficient": "1/2"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"4/5",
"3/5",
"1/20",
"-1/10",
"3/10",
"3/20"
],
"coefficient": "1/8"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"52/37",
"9/37",
"7/37",
"16/37",
"-20/37",
"5/37"
],
"coefficient": "3"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"43/73",
"33/146",
"-9/73",
"7/73",
"-15/146",
"24/73"
],
"coefficient": "-19/8"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"0",
"3",
"-3",
"-4",
"4",
"1"
],
"coefficient": "27/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"7/10",
"1/10",
"-1/10",
"3/10",
"-1/10",
"1/10"
],
"coefficient": "-1/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"2/5",
"3/10",
"-1/10",
"-1/5",
"1/10",
"3/10"
],
"coefficient": "1/2"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"0",
"1",
"0",
"0",
"0",
"1"
],
"coefficient": "1"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1/2",
"0",
"1/2",
"1/2",
"-1",
"0"
],
"coefficient": "-35/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"7/10",
"-1/2",
"3/10",
"-1/2",
"3/10",
"3/10"
],
"coefficient": "-1/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"45/37",
"-10/37",
"5/74",
"11/37",
"14/37",
"-7/74"
],
"coefficient": "5"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"113/185",
"-21/185",
"-4/185",
"49/185",
"22/185",
"13/185"
],
"coefficient": "4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"6/5",
"1/10",
"-1/10",
"-3/5",
"-3/10",
"-1/5"
],
"coefficient": "7/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"34/37",
"-24/37",
"6/37",
"19/37",
"4/37",
"-1/37"
],
"coefficient": "-1/4"
},
{
"x": [
"13/37",
"-7/37",
"11/37",
"4/37",
"-5/37",
"-8/37"
],
"y": [
"-13/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"coefficient": "-5/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"6/37",
"11/37",
"-12/37",
"-1/37",
"29/37",
"2/37"
],
"coefficient": "5/4"
},
{
"x": [
"24/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"9/10",
"-1/2",
"1/10",
"-3/10",
"0",
"3/10"
],
"coefficient": "9/8"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"0",
"0",
"0",
"-1",
"0",
"0"
],
"coefficient": "-7/6"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"0",
"1/2",
"0",
"0",
"1/2",
"0"
],
"coefficient": "-53/6"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"1",
"-1",
"1/2",
"1",
"0",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"1",
"-1",
"-1/2",
"0",
"1",
"-1/2"
],
"coefficient": "91/6"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"31/73",
"-28/73",
"2/73",
"39/73",
"26/73",
"19/73"
],
"coefficient": "-17"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"1",
"1/2",
"0",
"1",
"-1/2",
"0"
],
"coefficient": "-1/6"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"5190/12469",
"1560/12469",
"1164/12469",
"97/12469",
"-2998/12469",
"65/12469"
],
"coefficient": "1/12"
},
{
"x": [
"-280/857",
"32/857",
"-241/857",
"541/857",
"232/857",
"181/857"
],
"y": [
"0",
"1",
"0",
"1",
"0",
"0"
],
"coefficient": "65/6"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"1/5",
"0",
"-3/10",
"3/5",
"0",
"1/10"
],
"coefficient": "23/12"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"-2/5",
"-7/10",
"-4/5",
"-1/5",
"-1/10",
"1/10"
],
"coefficient": "-19/6"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"496/905",
"283/905",
"-258/905",
"193/905",
"309/905",
"166/905"
],
"coefficient": "1/2"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"1",
"3/5",
"1/5",
"-1",
"-1/5",
"-2/5"
],
"coefficient": "-1/3"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"60/73",
"-33/73",
"18/73",
"59/73",
"15/73",
"25/73"
],
"coefficient": "17"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"4/5",
"-2/5",
"1/20",
"2/5",
"3/10",
"3/20"
],
"coefficient": "-17/12"
},
{
"x": [
"1/2",
"1/10",
"-3/10",
"1/2",
"3/10",
"1/10"
],
"y": [
"4/5",
"3/5",
"3/10",
"-1/5",
"-1/5",
"0"
],
"coefficient": "-175/12"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"10/37",
"6/37",
"-3/74",
"23/37",
"-1/37",
"19/74"
],
"coefficient": "-5/2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"7/5",
"1/5",
"3/10"
],
"coefficient": "53/12"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"2",
"0",
"1",
"-1",
"0",
"0"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"0",
"0",
"0",
"1",
"0",
"0"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"1/2",
"0",
"0",
"1/2",
"0",
"0"
],
"coefficient": "5/2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"coefficient": "-1/2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"4/5",
"-1/10",
"1/10",
"2/5",
"-3/10",
"3/10"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"0",
"0",
"-1/2",
"-1",
"-1",
"-1/2"
],
"coefficient": "-4"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"102/73",
"-5/73",
"16/73",
"20/73",
"-11/73",
"6/73"
],
"coefficient": "1/12"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"17/73",
"47/146",
"27/73",
"-21/73",
"45/146",
"1/73"
],
"coefficient": "5/24"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"-1/5",
"1/10",
"-1/5",
"31/35",
"19/70",
"11/35"
],
"coefficient": "1/12"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"0",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"4/5",
"2/5",
"1/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "11/2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"4/5",
"-3/5",
"1/10",
"3/5",
"-1/5",
"-3/10"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"1",
"1/2",
"0",
"1",
"-1/2",
"0"
],
"coefficient": "-2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"1/5",
"3/5",
"-1/10",
"-3/5",
"1/5",
"3/10"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"-2/5",
"-3/10",
"-2/5",
"-1/5",
"1/10",
"-1/5"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"30/37",
"-19/37",
"14/37",
"32/37",
"-3/37",
"10/37"
],
"coefficient": "47/24"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"2/185",
"16/185",
"-41/185",
"49/185",
"22/185",
"13/185"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"4195/9509",
"1518/9509",
"1045/9509",
"-471/9509",
"-2954/9509",
"-242/9509"
],
"coefficient": "1/6"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"514/905",
"113/905",
"163/1810",
"-8/905",
"-206/905",
"-161/1810"
],
"coefficient": "1/12"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"30/37",
"53/185",
"33/185",
"-5/37",
"-89/185",
"-24/185"
],
"coefficient": "3/2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"3/10",
"1/10",
"3/10",
"-1/10",
"3/10",
"-1/10"
],
"coefficient": "-15/4"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"2/5",
"1/5",
"-1/5",
"6/5",
"3/5",
"2/5"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"1/2",
"1/2",
"0",
"1/2",
"0",
"0"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"2/5",
"1/5",
"-1/5",
"0",
"0",
"0"
],
"coefficient": "-3/2"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"35/37",
"21/37",
"4/37",
"-12/37",
"-22/37",
"-13/37"
],
"coefficient": "-1/2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"-2/5",
"4/5",
"1/5",
"1/5",
"-2/5",
"2/5"
],
"coefficient": "-4"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"coefficient": "3/2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"0",
"0",
"-1",
"0",
"0"
],
"coefficient": "27/4"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"0",
"1/2",
"0",
"0",
"1/2",
"0"
],
"coefficient": "-7"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"-1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"-1",
"1/2",
"1",
"0",
"-1/2"
],
"coefficient": "4"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"0",
"1",
"-1/2",
"-1",
"0",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"coefficient": "2/3"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"-1",
"-1/2",
"0",
"1",
"-1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"2",
"-1",
"0",
"0",
"0",
"1"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "-4"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"coefficient": "-3"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"0",
"1",
"1",
"-1",
"0"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"659/2701",
"795/2701",
"-1193/5402",
"-1041/2701",
"441/2701",
"-91/5402"
],
"coefficient": "1/12"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"-4/5",
"1/10",
"-3/5",
"8/5",
"3/10",
"7/10"
],
"coefficient": "-1/2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"7/5",
"-6/5",
"-1/10",
"1/5",
"2/5",
"-4/5"
],
"coefficient": "3/4"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"25/73",
"-32/73",
"-29/73",
"-18/73",
"61/73",
"-20/73"
],
"coefficient": "1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"1",
"0",
"1",
"1",
"0"
],
"coefficient": "-2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"1",
"1",
"-1",
"-1",
"1",
"0"
],
"coefficient": "2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"2/5",
"-1/5",
"-1/10",
"4/5",
"3/5",
"3/10"
],
"coefficient": "3/2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"4/5",
"2/5",
"1/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"7/37",
"19/37",
"-14/37",
"-32/37",
"3/37",
"-10/37"
],
"coefficient": "-2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"268/181",
"23/181",
"27/181",
"24/181",
"75/181",
"-30/181"
],
"coefficient": "1/8"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"-1/5",
"3/5",
"-1/5",
"2/5",
"-1/5",
"2/5"
],
"coefficient": "1"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"0",
"1",
"0",
"0",
"0",
"0"
],
"coefficient": "-1/2"
},
{
"x": [
"0",
"1",
"-1/2",
"0",
"1",
"1/2"
],
"y": [
"50/37",
"-7/37",
"11/37",
"4/37",
"-5/37",
"-8/37"
],
"coefficient": "35/4"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"coefficient": "3/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1/2",
"0",
"0",
"1/2",
"0",
"0"
],
"coefficient": "-3/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "-1/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"4/5",
"2/5",
"1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "15/4"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"0",
"-1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1/5",
"2/5",
"-3/10",
"2/5",
"-1/5",
"-1/10"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"4/5",
"-2/5",
"3/10",
"-2/5",
"1/5",
"1/10"
],
"coefficient": "3/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1",
"-1",
"-1/2",
"0",
"1",
"-1/2"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"4/5",
"-1/10",
"1/10",
"2/5",
"-3/10",
"3/10"
],
"coefficient": "-7/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"0",
"3/2",
"0",
"1",
"1/2",
"0"
],
"coefficient": "1/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-29/73",
"5/73",
"-16/73",
"-20/73",
"11/73",
"-6/73"
],
"coefficient": "23/12"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-1",
"-1",
"0",
"0",
"1",
"0"
],
"coefficient": "5/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"867/365",
"-79/365",
"209/365",
"316/365",
"-57/365",
"197/365"
],
"coefficient": "-1/6"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-1",
"1",
"0",
"0",
"0",
"-1"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-4/5",
"-2/5",
"-3/5",
"3/5",
"-1/5",
"1/5"
],
"coefficient": "5/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"8/5",
"0",
"2/5",
"-1",
"-2/5",
"-2/5"
],
"coefficient": "-5/24"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-1",
"-1/5",
"-2/5",
"0",
"2/5",
"-1/5"
],
"coefficient": "1/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"3/5",
"-1/10",
"-1/10",
"-1/5",
"-3/10",
"-3/10"
],
"coefficient": "-4"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"63/73",
"11/146",
"-3/73",
"-22/73",
"-5/146",
"8/73"
],
"coefficient": "3/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-7/5",
"-6/5",
"1/5",
"4/5",
"7/5",
"3/5"
],
"coefficient": "-3/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"0",
"0",
"-1/2",
"-1",
"0",
"-1/2"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"7/5",
"1/5",
"3/10",
"-4/5",
"-2/5",
"-1/10"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1",
"1/2",
"0",
"1",
"-1/2",
"0"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"157/181",
"-75/181",
"30/181",
"87/181",
"23/181",
"27/181"
],
"coefficient": "-5/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-1/5",
"1",
"-1/5",
"2/5",
"0",
"-3/5"
],
"coefficient": "1/2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"4/5",
"-2/5",
"-1/5",
"3/5",
"-4/5",
"-2/5"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"3/37",
"-28/185",
"7/185",
"18/37",
"54/185",
"79/185"
],
"coefficient": "-1/12"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"7/10",
"-1/10",
"-3/10",
"1/10",
"-3/10",
"1/10"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1",
"0",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"57/181",
"65/181",
"-26/181",
"-3/181",
"-32/181",
"49/181"
],
"coefficient": "2"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"3/5",
"-1/5",
"1/5",
"0",
"0",
"0"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"2",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "-1/12"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"-3/10",
"1/10",
"-1/10",
"1/10",
"3/10",
"1/5"
],
"coefficient": "-1/12"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"125/181",
"-169/362",
"70/181",
"22/181",
"47/362",
"63/181"
],
"coefficient": "-47/24"
},
{
"x": [
"-107/365",
"-94/365",
"-122/365",
"31/365",
"17/365",
"-9/365"
],
"y": [
"-7/5",
"-3/5",
"-7/10",
"2/5",
"0",
"1/10"
],
"coefficient": "17/8"
},
{
"x": [
"-107/365",
"-94/365",
"-122/365",
"31/365",
"17/365",
"-9/365"
],
"y": [
"-3/5",
"-1/5",
"-1/10",
"-4/5",
"2/5",
"-4/5"
],
"coefficient": "1/2"
},
{
"x": [
"-107/365",
"-94/365",
"-122/365",
"31/365",
"17/365",
"-9/365"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "-5/4"
},
{
"x": [
"-107/365",
"-94/365",
"-122/365",
"31/365",
"17/365",
"-9/365"
],
"y": [
"-4",
"0",
"0",
"-4",
"2",
"-2"
],
"coefficient": "15/8"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3/5",
"0",
"1/10",
"4/5",
"0",
"3/10"
],
"coefficient": "1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "7"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"2",
"0",
"1/2",
"1",
"0",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"0",
"0",
"-1/2",
"-1",
"-1",
"-1/2"
],
"coefficient": "-1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"1/10",
"3/10",
"-3/10",
"-7/10",
"-1/10",
"-2/5"
],
"coefficient": "17/8"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"2/5",
"0",
"-1/10",
"1/5",
"0",
"1/5"
],
"coefficient": "-2"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"-4/5",
"-2/5",
"-3/5",
"3/5",
"-1/5",
"1/5"
],
"coefficient": "-5"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"9/5",
"2/5",
"3/5",
"-3/5",
"1/5",
"-1/5"
],
"coefficient": "1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"6/5",
"3/5",
"2/5",
"3/5",
"-1/5",
"1/5"
],
"coefficient": "4"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3/2",
"0",
"1/2",
"-1/2",
"0",
"0"
],
"coefficient": "-1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"6/5",
"0",
"3/10",
"3/5",
"0",
"2/5"
],
"coefficient": "9/2"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"1",
"0",
"0",
"3/5",
"-1/5",
"1/5"
],
"coefficient": "-1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"4/5",
"2/5",
"1/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "-1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"7/5",
"3/10",
"2/5",
"1/5",
"-1/10",
"1/5"
],
"coefficient": "-11/2"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3/5",
"-1/5",
"1/5",
"4/5",
"2/5",
"3/5"
],
"coefficient": "-2"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3/5",
"1/5",
"1/10",
"-1/5",
"-2/5",
"-1/5"
],
"coefficient": "2"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"281/181",
"41/181",
"56/181",
"-91/181",
"55/181",
"-22/181"
],
"coefficient": "-17/8"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"-1/5",
"1/10",
"-1/5",
"7/5",
"3/10",
"2/5"
],
"coefficient": "-2"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"348/905",
"454/905",
"397/1810",
"-266/905",
"-243/905",
"-59/1810"
],
"coefficient": "1/6"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"1/5",
"1/10",
"-1/10",
"3/5",
"3/10",
"1/5"
],
"coefficient": "-3"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3",
"1",
"1",
"0",
"0",
"0"
],
"coefficient": "-3"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"2",
"0",
"1/2",
"0",
"0",
"0"
],
"coefficient": "5/2"
},
{
"x": [
"-192/181",
"-57/181",
"-122/181",
"-28/181",
"3/181",
"35/181"
],
"y": [
"-1",
"0",
"0",
"-1",
"0",
"-1"
],
"coefficient": "3/8"
},
{
"x": [
"-192/181",
"-57/181",
"-122/181",
"-28/181",
"3/181",
"35/181"
],
"y": [
"90/181",
"55/181",
"-22/181",
"-100/181",
"-41/181",
"-56/181"
],
"coefficient": "1/2"
},
{
"x": [
"-192/181",
"-57/181",
"-122/181",
"-28/181",
"3/181",
"35/181"
],
"y": [
"52/181",
"72/181",
"-65/181",
"-98/181",
"101/181",
"32/181"
],
"coefficient": "-1"
},
{
"x": [
"184/181",
"-117/362",
"-49/181",
"57/181",
"-51/362",
"-26/181"
],
"y": [
"66/181",
"-20/181",
"8/181",
"-13/181",
"-18/181",
"-29/181"
],
"coefficient": "1/2"
},
{
"x": [
"184/181",
"-117/362",
"-49/181",
"57/181",
"-51/362",
"-26/181"
],
"y": [
"1",
"-1/2",
"0",
"0",
"-1/2",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"184/181",
"-117/362",
"-49/181",
"57/181",
"-51/362",
"-26/181"
],
"y": [
"1059/905",
"-107/905",
"79/905",
"392/905",
"139/905",
"649/1810"
],
"coefficient": "1/12"
},
{
"x": [
"184/181",
"-117/362",
"-49/181",
"57/181",
"-51/362",
"-26/181"
],
"y": [
"41/37",
"-47/74",
"-8/37",
"24/37",
"-23/74",
"-11/37"
],
"coefficient": "-3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"coefficient": "7/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"1/2",
"0",
"0",
"1/2",
"0"
],
"coefficient": "7/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"4/5",
"2/5",
"1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"coefficient": "5/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1/5",
"2/5",
"-3/10",
"2/5",
"-1/5",
"-1/10"
],
"coefficient": "1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"4/5",
"-2/5",
"3/10",
"-2/5",
"1/5",
"1/10"
],
"coefficient": "4"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"-1/2",
"0",
"0",
"1/2",
"0"
],
"coefficient": "3"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"4/5",
"-2/5",
"3/10",
"2/5",
"-1/5",
"-1/10"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"-1",
"0",
"-1/2",
"-1",
"0",
"-1/2"
],
"coefficient": "3"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"4/5",
"-1/10",
"1/10",
"2/5",
"-3/10",
"3/10"
],
"coefficient": "1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"2",
"1",
"0",
"0",
"-1",
"0"
],
"coefficient": "-1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"31/73",
"-28/73",
"2/73",
"39/73",
"26/73",
"19/73"
],
"coefficient": "-5/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"-1",
"0",
"0",
"-1",
"0",
"-1"
],
"coefficient": "-1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"7/5",
"-1/5",
"2/5",
"-1/5",
"-2/5",
"-1/5"
],
"coefficient": "-7"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"3/5",
"-3/10",
"1/10",
"-1/5",
"1/10",
"-1/5"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"2",
"1",
"1",
"0",
"1",
"0"
],
"coefficient": "-1/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1",
"0",
"1",
"1",
"-1",
"0"
],
"coefficient": "-1/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"9/5",
"2/5",
"3/5",
"-3/5",
"1/5",
"-1/5"
],
"coefficient": "-1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"3/5",
"1/5",
"-2/5",
"7/5",
"-1/5",
"2/5"
],
"coefficient": "1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"192/181",
"57/181",
"122/181",
"28/181",
"-3/181",
"-35/181"
],
"coefficient": "65/6"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"3/5",
"1/5",
"1/10",
"-1/5",
"-2/5",
"-7/10"
],
"coefficient": "-1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"3/5",
"-1/10",
"-1/10",
"-1/5",
"-3/10",
"-3/10"
],
"coefficient": "5"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"184/185",
"-8/185",
"41/370",
"68/185",
"-11/185",
"-13/370"
],
"coefficient": "2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"66/185",
"47/185",
"16/185",
"63/185",
"-14/185",
"-52/185"
],
"coefficient": "-1/8"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"2",
"0",
"1/2",
"0",
"0",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1",
"0",
"-1/2",
"-1",
"1",
"-1/2"
],
"coefficient": "-1/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "1/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1",
"0",
"1/2",
"1",
"0",
"1/2"
],
"coefficient": "-3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"4/5",
"2/5",
"1/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "-5/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"-2/5",
"-1/5",
"-3/10",
"4/5",
"2/5",
"1/10"
],
"coefficient": "-5"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"1",
"0",
"0",
"0",
"1"
],
"coefficient": "2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"30/37",
"-19/37",
"14/37",
"32/37",
"-3/37",
"10/37"
],
"coefficient": "-5/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"-4/5",
"-2/5",
"-3/5",
"12/5",
"1/5",
"4/5"
],
"coefficient": "-1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"45/37",
"-10/37",
"5/74",
"11/37",
"14/37",
"-7/74"
],
"coefficient": "4"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"9/5",
"1/5",
"2/5",
"1/5",
"1/5",
"0"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"1/2"
],
"coefficient": "-7/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"0",
"1",
"0",
"1",
"0",
"0"
],
"coefficient": "-4"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"113/185",
"-21/185",
"-4/185",
"49/185",
"22/185",
"13/185"
],
"coefficient": "1"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"3",
"1",
"1",
"0",
"0",
"0"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"1",
"1",
"0",
"0",
"0",
"0"
],
"coefficient": "2"
},
{
"x": [
"1",
"0",
"0",
"1",
"0",
"0"
],
"y": [
"-667/857",
"-389/857",
"-418/857",
"92/857",
"-35/857",
"-31/857"
],
"coefficient": "-1/6"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"-1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1/2",
"1/2",
"-1",
"1/2",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-1",
"0",
"-1/2",
"-1",
"0",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/5",
"2/5",
"-3/10",
"-2/5",
"1/5",
"1/10"
],
"coefficient": "3/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"-1",
"-1/2",
"0",
"1",
"-1/2"
],
"coefficient": "-1/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"4/5",
"-1/10",
"1/10",
"2/5",
"-3/10",
"3/10"
],
"coefficient": "-11/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"8/5",
"-1/5",
"1/5",
"-4/5",
"-2/5",
"-3/5"
],
"coefficient": "4"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"115/181",
"20/181",
"-8/181",
"13/181",
"18/181",
"29/181"
],
"coefficient": "-3/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"-1",
"0",
"-1",
"0",
"0"
],
"coefficient": "15/4"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"7/10",
"1/10",
"-1/10",
"1/10",
"-1/5",
"1/5"
],
"coefficient": "-7"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"6/5",
"3/5",
"2/5",
"3/5",
"-1/5",
"1/5"
],
"coefficient": "1/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2/5",
"-1/5",
"2/5",
"1/5",
"-3/5",
"1/5"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"24/73",
"16/73",
"-22/73",
"9/73",
"6/73",
"10/73"
],
"coefficient": "2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"52/37",
"9/37",
"7/37",
"16/37",
"-20/37",
"5/37"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2/5",
"-1/5",
"-1/10",
"1/5",
"2/5",
"7/10"
],
"coefficient": "-11/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2/5",
"1/10",
"1/10",
"1/5",
"3/10",
"3/10"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/10",
"-1/10",
"1/20",
"3/10",
"1/5",
"3/20"
],
"coefficient": "-1/12"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"0",
"1",
"1",
"0"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1/2",
"1/2",
"1",
"-3/2",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2",
"0",
"1/2",
"0",
"0",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-2/5",
"-1/5",
"-3/10",
"-1/5",
"2/5",
"1/10"
],
"coefficient": "4"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"1/2",
"1",
"-1",
"1/2"
],
"coefficient": "1/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1/2",
"-1/2",
"0",
"-1/2",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"0",
"1/2",
"1",
"0",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "-2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"1",
"1/2",
"0",
"0",
"-1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/2",
"2/5",
"-1/10",
"-1/2",
"-1/5",
"-1/5"
],
"coefficient": "-1/6"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/10",
"-3/10",
"-2/5",
"3/10",
"1/10",
"3/10"
],
"coefficient": "-4"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"7/37",
"-53/185",
"-33/185",
"5/37",
"89/185",
"24/185"
],
"coefficient": "11/12"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"8/5",
"-1/5",
"7/10"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"4/5",
"1/10",
"-1/5",
"0",
"-1/2",
"0"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"7/10",
"-1/10",
"-3/10",
"1/10",
"-3/10",
"1/10"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"0",
"0",
"1",
"0"
],
"coefficient": "-3/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/5",
"2/5",
"1/5",
"2/5",
"-1/5",
"2/5"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"0",
"0",
"0",
"-1",
"0"
],
"coefficient": "2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"4/5",
"2/5",
"-2/5",
"-2/5",
"4/5",
"1/5"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1",
"0",
"1",
"0",
"0"
],
"coefficient": "3/2"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"-1",
"0",
"-1",
"0",
"0"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"6/5",
"1/10",
"-1/10",
"-3/5",
"-3/10",
"-1/5"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2",
"0",
"1/2",
"0",
"0",
"0"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-4/5",
"1/10",
"-3/5",
"8/5",
"3/10",
"7/10"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"3/5",
"-1/10",
"-1/10",
"-1/5",
"-3/10",
"-3/10"
],
"coefficient": "-1/12"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"4/5",
"-1/10",
"1/10",
"2/5",
"-3/10",
"3/10"
],
"coefficient": "1"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"1/5",
"1/10",
"-1/10",
"-2/5",
"3/10",
"-3/10"
],
"coefficient": "2"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"-1/2",
"0",
"-1/2",
"1/2",
"0",
"0"
],
"coefficient": "-3/2"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"56/73",
"-47/146",
"-27/73",
"21/73",
"-45/146",
"-1/73"
],
"coefficient": "-2"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"37/73",
"49/73",
"-7/146",
"96/73",
"-9/73",
"43/146"
],
"coefficient": "-19/6"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"2/37",
"-21/37",
"-4/37",
"12/37",
"22/37",
"13/37"
],
"coefficient": "-1"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"0",
"0",
"0",
"1",
"1",
"0"
],
"coefficient": "-3"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"-1",
"0",
"-1/2",
"0",
"0",
"-1/2"
],
"coefficient": "-6"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"1",
"-1/2",
"0",
"0",
"1/2",
"0"
],
"coefficient": "-1"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "-2"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"0",
"1",
"0",
"1",
"0",
"0"
],
"coefficient": "1"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"2",
"0",
"1/2",
"0",
"0",
"0"
],
"coefficient": "4"
},
{
"x": [
"1",
"-1/2",
"-1/2",
"1",
"-1/2",
"1/2"
],
"y": [
"35/181",
"132/181",
"3/362",
"122/181",
"-26/181",
"57/362"
],
"coefficient": "91/6"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"coefficient": "-1/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"-1/2",
"-1",
"-1",
"-1/2"
],
"coefficient": "-2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"3/5",
"1/5",
"-3/20",
"-1/5",
"1/10",
"1/20"
],
"coefficient": "-1/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"115/181",
"20/181",
"-8/181",
"13/181",
"18/181",
"29/181"
],
"coefficient": "-3/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "-3/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2/5",
"3/10",
"-1/10",
"1/5",
"-1/10",
"1/5"
],
"coefficient": "1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"1",
"0",
"1",
"0",
"0"
],
"coefficient": "-3"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"coefficient": "1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-1/2",
"0",
"-1/2",
"1/2",
"0",
"0"
],
"coefficient": "7/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1/2",
"3/10",
"1/10",
"1/2",
"-1/10",
"3/10"
],
"coefficient": "-2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-7/5",
"-3/5",
"-1/5",
"-4/5",
"4/5",
"-2/5"
],
"coefficient": "-3/8"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"209/181",
"-3/181",
"111/362",
"-11/181",
"-57/181",
"-63/362"
],
"coefficient": "-5/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"3",
"-3",
"-4",
"4",
"1"
],
"coefficient": "-1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"0",
"0",
"-1",
"-1",
"0"
],
"coefficient": "1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-8/53",
"9/53",
"-21/53",
"-25/53",
"-5/53",
"-6/53"
],
"coefficient": "1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-1",
"0",
"-1/2",
"0",
"0",
"-1/2"
],
"coefficient": "-3/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-2/5",
"-1/5",
"-3/10",
"-1/5",
"2/5",
"1/10"
],
"coefficient": "2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"7/5",
"1/5",
"3/10",
"1/5",
"-2/5",
"-1/10"
],
"coefficient": "-5"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"0",
"-1/2",
"-1",
"1",
"-1/2"
],
"coefficient": "3/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"3/5",
"1/5",
"1/10",
"-4/5",
"-3/5",
"-3/10"
],
"coefficient": "1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2/5",
"-1/5",
"-1/10",
"4/5",
"3/5",
"3/10"
],
"coefficient": "-1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"coefficient": "7/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"-1/2",
"-1",
"0",
"-1/2"
],
"coefficient": "-4"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1292/2701",
"161/2701",
"567/5402",
"574/2701",
"-33/2701",
"1293/5402"
],
"coefficient": "-1/12"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-6/5",
"-3/5",
"-9/10",
"-2/5",
"-1/5",
"-3/10"
],
"coefficient": "1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"-1",
"-1/2",
"0",
"0",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"1",
"-1",
"1/2",
"1",
"-1",
"-1/2"
],
"coefficient": "3/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"7/5",
"3/10",
"2/5",
"1/5",
"-1/10",
"1/5"
],
"coefficient": "-1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"1",
"0",
"0",
"0",
"1"
],
"coefficient": "15/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"3/5",
"1/5",
"1/10",
"-1/5",
"-2/5",
"-1/5"
],
"coefficient": "-1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"33/37",
"5/37",
"8/37",
"13/37",
"-7/37",
"11/37"
],
"coefficient": "3/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-4/5",
"-2/5",
"-3/5",
"12/5",
"1/5",
"4/5"
],
"coefficient": "1/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"237/185",
"46/185",
"44/185",
"16/185",
"-57/185",
"42/185"
],
"coefficient": "2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"2/5",
"1/5",
"-1/5",
"6/5",
"3/5",
"2/5"
],
"coefficient": "5/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"0",
"0",
"0",
"-2",
"0",
"-1"
],
"coefficient": "-1"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"3/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"coefficient": "-5"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"-4",
"0",
"0",
"-4",
"2",
"-2"
],
"coefficient": "1/4"
},
{
"x": [
"-1",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"4/5",
"-3/5",
"3/5",
"7/5",
"-4/5",
"-1/5"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"4/5",
"-1/10",
"1/10",
"2/5",
"-3/10",
"3/10"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "-1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"0",
"0",
"-1/5",
"-2/5",
"-1/5"
],
"coefficient": "-1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"2/5",
"3/10",
"-1/10",
"1/5",
"-1/10",
"1/5"
],
"coefficient": "2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"3/2",
"0",
"1/2",
"-1/2",
"0",
"0"
],
"coefficient": "4"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"2",
"1/5",
"2/5",
"0",
"-2/5",
"1/5"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"52/37",
"9/37",
"7/37",
"16/37",
"-20/37",
"5/37"
],
"coefficient": "-5/2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"2/5",
"3/10",
"-1/10",
"-1/5",
"1/10",
"3/10"
],
"coefficient": "-4"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"3/5",
"1/5",
"1/10",
"-4/5",
"-3/5",
"-3/10"
],
"coefficient": "-2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"-1/2",
"1/2",
"0",
"1/2",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"-1",
"1/2",
"1",
"-1",
"-1/2"
],
"coefficient": "3"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"3/5",
"1/5",
"1/10",
"-1/5",
"-2/5",
"-1/5"
],
"coefficient": "2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"36/37",
"-8/37",
"2/37",
"-6/37",
"-11/37",
"12/37"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"-1/5",
"1/10",
"-1/5",
"7/5",
"3/10",
"2/5"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"-1",
"-1/2",
"-1",
"1",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"237/185",
"46/185",
"44/185",
"16/185",
"-57/185",
"42/185"
],
"coefficient": "-1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"1",
"0",
"-1",
"1",
"0"
],
"coefficient": "3/2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"0",
"0",
"1",
"0",
"1/2"
],
"coefficient": "-2"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"4/5",
"-2/5",
"-1/5",
"-2/5",
"1/5",
"-2/5"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"3/5",
"-1/5",
"1/5",
"-6/5",
"-3/5",
"-2/5"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"33/37",
"5/37",
"8/37",
"13/37",
"-7/37",
"11/37"
],
"coefficient": "1"
},
{
"x": [
"1",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"67/73",
"-81/146",
"42/73",
"16/73",
"-3/146",
"34/73"
],
"coefficient": "-7/6"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"3/5",
"1/5",
"-2/5",
"-1/5",
"3/5",
"-1/5"
],
"coefficient": "-4"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"4634/6697",
"1404/6697",
"-1720/6697",
"-2092/6697",
"2060/6697",
"262/6697"
],
"coefficient": "-1/8"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"2",
"0",
"1/2",
"0",
"0",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"3/5",
"-3/10",
"1/10",
"1/5",
"-1/10",
"-3/10"
],
"coefficient": "1"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"4/5",
"-3/5",
"1/10",
"3/5",
"-1/5",
"-3/10"
],
"coefficient": "9/2"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"0",
"1",
"-1/2",
"-1",
"1",
"1/2"
],
"coefficient": "-3"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"1684/1369",
"-440/1369",
"-260/1369",
"-108/1369",
"542/1369",
"-302/1369"
],
"coefficient": "-35/4"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"33/37",
"5/37",
"8/37",
"13/37",
"-7/37",
"11/37"
],
"coefficient": "27/4"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"1",
"-1",
"-1/2",
"-1",
"1",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"-11/37",
"-14/37",
"-15/37",
"-29/37",
"-10/37",
"-16/37"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"1",
"0",
"1/2",
"0",
"0",
"0"
],
"coefficient": "-1"
},
{
"x": [
"0",
"1",
"1/2",
"0",
"-1",
"1/2"
],
"y": [
"1676/1825",
"-353/1825",
"256/1825",
"-957/1825",
"-479/1825",
"-242/1825"
],
"coefficient": "-1"
},
{
"x": [
"-15/181",
"21/181",
"-53/362",
"77/181",
"37/181",
"79/362"
],
"y": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"coefficient": "-2"
},
{
"x": [
"-15/181",
"21/181",
"-53/362",
"77/181",
"37/181",
"79/362"
],
"y": [
"1",
"0",
"1/2",
"-3",
"0",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"-15/181",
"21/181",
"-53/362",
"77/181",
"37/181",
"79/362"
],
"y": [
"-62/73",
"-17/73",
"-81/146",
"-5/73",
"21/73",
"-3/146"
],
"coefficient": "3/2"
},
{
"x": [
"-2502/5329",
"-281/5329",
"-1320/5329",
"-1796/5329",
"433/5329",
"-1152/5329"
],
"y": [
"1/365",
"-48/365",
"-101/1460",
"-27/365",
"37/730",
"-193/1460"
],
"coefficient": "1/2"
},
{
"x": [
"-29/73",
"5/73",
"-16/73",
"-20/73",
"11/73",
"-6/73"
],
"y": [
"2",
"0",
"0",
"1",
"0",
"1"
],
"coefficient": "-1"
},
{
"x": [
"-29/73",
"5/73",
"-16/73",
"-20/73",
"11/73",
"-6/73"
],
"y": [
"25/5069",
"792/5069",
"-679/5069",
"-1404/5069",
"534/5069",
"-189/5069"
],
"coefficient": "1/12"
},
{
"x": [
"-29/73",
"5/73",
"-16/73",
"-20/73",
"11/73",
"-6/73"
],
"y": [
"-2/5",
"-1/5",
"-3/10",
"-1/5",
"2/5",
"1/10"
],
"coefficient": "-5/2"
},
{
"x": [
"-29/73",
"5/73",
"-16/73",
"-20/73",
"11/73",
"-6/73"
],
"y": [
"-59/73",
"-15/73",
"-25/73",
"60/73",
"-33/73",
"18/73"
],
"coefficient": "7/2"
},
{
"x": [
"1511/9509",
"3319/9509",
"-1505/9509",
"-2552/9509",
"933/9509",
"849/9509"
],
"y": [
"-113/1825",
"14/1825",
"-553/1825",
"-934/1825",
"-498/1825",
"-404/1825"
],
"coefficient": "1/12"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"144/181",
"88/181",
"1/181",
"21/181",
"43/181",
"19/181"
],
"coefficient": "2"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"0",
"1/2",
"1/2",
"1",
"-3/2",
"1/2"
],
"coefficient": "1/3"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"11/5",
"3/5",
"9/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "5/24"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"-100/181",
"-41/181",
"-56/181",
"91/181",
"-55/181",
"22/181"
],
"coefficient": "1/2"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"2/5",
"9/5",
"-1/10",
"4/5",
"-2/5",
"-7/10"
],
"coefficient": "17/8"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"66/73",
"-29/73",
"-24/73",
"43/73",
"-20/73",
"-9/73"
],
"coefficient": "175/12"
},
{
"x": [
"42/73",
"28/73",
"-2/73",
"-39/73",
"-26/73",
"-19/73"
],
"y": [
"569/745",
"-103/745",
"78/745",
"-592/745",
"-211/745",
"-144/745"
],
"coefficient": "17/12"
},
{
"x": [
"86/181",
"133/181",
"-17/181",
"186/181",
"-7/181",
"39/181"
],
"y": [
"37/73",
"49/73",
"-7/146",
"96/73",
"-9/73",
"43/146"
],
"coefficient": "15/8"
},
{
"x": [
"86/181",
"133/181",
"-17/181",
"186/181",
"-7/181",
"39/181"
],
"y": [
"3/5",
"-1/5",
"1/5",
"4/5",
"2/5",
"3/5"
],
"coefficient": "-47/24"
},
{
"x": [
"-3/5",
"1/5",
"-1/5",
"4/5",
"2/5",
"3/5"
],
"y": [
"-315/1369",
"440/1369",
"260/1369",
"108/1369",
"-542/1369",
"302/1369"
],
"coefficient": "-7/4"
},
{
"x": [
"-3/5",
"1/5",
"-1/5",
"4/5",
"2/5",
"3/5"
],
"y": [
"3/5",
"-1/5",
"1/5",
"4/5",
"2/5",
"3/5"
],
"coefficient": "-1"
},
{
"x": [
"-3/5",
"1/5",
"-1/5",
"4/5",
"2/5",
"3/5"
],
"y": [
"1/5",
"-2/5",
"2/5",
"2/5",
"-4/5",
"-1/5"
],
"coefficient": "-1"
},
{
"x": [
"-30/2701",
"-166/2701",
"356/2701",
"153/2701",
"-774/2701",
"-195/2701"
],
"y": [
"1335/2701",
"-716/2701",
"364/2701",
"-56/2701",
"-670/2701",
"-776/2701"
],
"coefficient": "-3/2"
},
{
"x": [
"-1",
"0",
"0",
"-1",
"0",
"-1"
],
"y": [
"0",
"-1",
"0",
"-1",
"0",
"0"
],
"coefficient": "5/2"
},
{
"x": [
"-1",
"0",
"0",
"-1",
"0",
"-1"
],
"y": [
"3/5",
"1/5",
"1/10",
"-4/5",
"-3/5",
"-3/10"
],
"coefficient": "11/12"
},
{
"x": [
"-1",
"0",
"0",
"-1",
"0",
"-1"
],
"y": [
"4/5",
"-2/5",
"-1/5",
"3/5",
"-4/5",
"-2/5"
],
"coefficient": "2"
},
{
"x": [
"0",
"0",
"0",
"-1",
"0",
"-1"
],
"y": [
"-8/5",
"-1/5",
"-3/5",
"-9/5",
"-3/5",
"-4/5"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"0",
"-1",
"0",
"-1"
],
"y": [
"0",
"1/2",
"-1/2",
"0",
"-1/2",
"-1/2"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"0",
"-1",
"0",
"-1"
],
"y": [
"0",
"-1",
"0",
"0",
"0",
"0"
],
"coefficient": "1"
},
{
"x": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"y": [
"1",
"-1",
"1",
"2",
"-1",
"1"
],
"coefficient": "-11/12"
},
{
"x": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"y": [
"17/185",
"5/37",
"3/185",
"-46/185",
"-7/37",
"-19/185"
],
"coefficient": "-1"
},
{
"x": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"y": [
"-3/5",
"-1/10",
"-1/2",
"-1/5",
"3/10",
"0"
],
"coefficient": "-1"
},
{
"x": [
"-2/5",
"1/5",
"-2/5",
"1/5",
"2/5",
"1/5"
],
"y": [
"4/37",
"-5/37",
"-8/37",
"-13/37",
"7/37",
"-11/37"
],
"coefficient": "1"
},
{
"x": [
"-13/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"-3/5",
"4/5",
"-11/10",
"4/5",
"-7/5",
"-7/10"
],
"coefficient": "1/4"
},
{
"x": [
"-13/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"9/5",
"2/5",
"3/5",
"-12/5",
"-1/5",
"-4/5"
],
"coefficient": "-7/4"
},
{
"x": [
"-13/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"8/5",
"1/5",
"1/10",
"4/5",
"-2/5",
"4/5"
],
"coefficient": "-1/8"
},
{
"x": [
"-13/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"-3/5",
"4/5",
"-3/5",
"1/5",
"-3/5",
"-4/5"
],
"coefficient": "-9/8"
},
{
"x": [
"-13/37",
"7/37",
"-11/37",
"-4/37",
"5/37",
"8/37"
],
"y": [
"1/5",
"-2/5",
"-1/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "1/4"
},
{
"x": [
"11/10",
"0",
"1/10",
"-1/5",
"-1/2",
"-1/5"
],
"y": [
"1",
"-1/2",
"1/2",
"0",
"0",
"1/2"
],
"coefficient": "17/8"
},
{
"x": [
"11/10",
"0",
"1/10",
"-1/5",
"-1/2",
"-1/5"
],
"y": [
"174/73",
"43/73",
"119/146",
"47/73",
"7/73",
"-1/146"
],
"coefficient": "-17/8"
},
{
"x": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"y": [
"25/73",
"-32/73",
"-29/73",
"-18/73",
"61/73",
"-20/73"
],
"coefficient": "1"
},
{
"x": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"y": [
"25/37",
"-22/37",
"-13/37",
"2/37",
"16/37",
"-4/37"
],
"coefficient": "-2"
},
{
"x": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"y": [
"7/5",
"3/10",
"2/5",
"1/5",
"-1/10",
"1/5"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"y": [
"-667/857",
"-389/857",
"-418/857",
"92/857",
"-35/857",
"-31/857"
],
"coefficient": "91/6"
},
{
"x": [
"0",
"0",
"-1",
"-1",
"1",
"0"
],
"y": [
"46/365",
"37/365",
"-84/365",
"-218/365",
"-96/365",
"-78/365"
],
"coefficient": "-19/6"
},
{
"x": [
"6/5",
"3/5",
"2/5",
"3/5",
"-1/5",
"1/5"
],
"y": [
"60/73",
"-33/73",
"18/73",
"59/73",
"15/73",
"25/73"
],
"coefficient": "7/6"
},
{
"x": [
"-3/5",
"0",
"-2/5",
"1",
"2/5",
"2/5"
],
"y": [
"6/365",
"89/730",
"-133/730",
"162/365",
"213/730",
"59/730"
],
"coefficient": "17/8"
},
{
"x": [
"3/10",
"7/10",
"-1/10",
"11/10",
"-1/10",
"3/10"
],
"y": [
"3/10",
"3/5",
"1/20",
"9/10",
"-1/5",
"3/20"
],
"coefficient": "3/2"
},
{
"x": [
"3/10",
"7/10",
"-1/10",
"11/10",
"-1/10",
"3/10"
],
"y": [
"3/10",
"-3/10",
"-3/5",
"-9/10",
"9/10",
"-7/10"
],
"coefficient": "-1/12"
},
{
"x": [
"-4/5",
"1/10",
"-3/5",
"8/5",
"3/10",
"7/10"
],
"y": [
"-4",
"0",
"0",
"-4",
"2",
"-2"
],
"coefficient": "-9/8"
},
{
"x": [
"-30/2701",
"-166/2701",
"356/2701",
"153/2701",
"-774/2701",
"-195/2701"
],
"y": [
"25/73",
"41/73",
"-29/73",
"-18/73",
"-12/73",
"-20/73"
],
"coefficient": "15/8"
},
{
"x": [
"503/365",
"19/365",
"56/365",
"-76/365",
"-148/365",
"-52/365"
],
"y": [
"11/5",
"3/5",
"9/10",
"2/5",
"1/5",
"3/10"
],
"coefficient": "1/12"
},
{
"x": [
"-3/5",
"4/5",
"-11/10",
"4/5",
"-7/5",
"-7/10"
],
"y": [
"-3/5",
"-1/5",
"-1/10",
"1/5",
"-3/5",
"1/5"
],
"coefficient": "3/8"
},
{
"x": [
"21/73",
"14/73",
"-1/73",
"17/73",
"-13/73",
"27/73"
],
"y": [
"135/73",
"17/73",
"81/146",
"5/73",
"-21/73",
"3/146"
],
"coefficient": "1"
},
{
"x": [
"-11/181",
"-57/181",
"-122/181",
"-28/181",
"3/181",
"35/181"
],
"y": [
"167/181",
"-89/181",
"108/181",
"96/181",
"-243/181",
"-120/181"
],
"coefficient": "1/12"
},
{
"x": [
"-11/181",
"-57/181",
"-122/181",
"-28/181",
"3/181",
"35/181"
],
"y": [
"-202/409",
"-68/409",
"-445/818",
"-153/409",
"-92/409",
"-169/818"
],
"coefficient": "-17"
},
{
"x": [
"-11/181",
"-57/181",
"-122/181",
"-28/181",
"3/181",
"35/181"
],
"y": [
"-1/5",
"3/5",
"-1/5",
"2/5",
"-1/5",
"2/5"
],
"coefficient": "-7/6"
},
{
"x": [
"1/5",
"2/5",
"-1/20",
"1/10",
"-3/10",
"7/20"
],
"y": [
"7/10",
"-1/2",
"3/10",
"-1/2",
"3/10",
"3/10"
],
"coefficient": "3/8"
},
{
"x": [
"-1",
"-1/5",
"-2/5",
"0",
"2/5",
"-1/5"
],
"y": [
"0",
"0",
"0",
"-1",
"0",
"-1/2"
],
"coefficient": "-1"
},
{
"x": [
"48/73",
"32/73",
"29/73",
"18/73",
"-61/73",
"20/73"
],
"y": [
"1",
"0",
"-1/2",
"-1",
"1",
"1/2"
],
"coefficient": "-23/12"
},
{
"x": [
"10/73",
"-11/146",
"3/73",
"22/73",
"5/146",
"-8/73"
],
"y": [
"0",
"-1/10",
"-1/10",
"0",
"1/5",
"-1/20"
],
"coefficient": "-1/4"
},
{
"x": [
"10/73",
"-11/146",
"3/73",
"22/73",
"5/146",
"-8/73"
],
"y": [
"48/73",
"-41/73",
"29/73",
"18/73",
"12/73",
"20/73"
],
"coefficient": "5/4"
},
{
"x": [
"6/365",
"89/730",
"-133/730",
"162/365",
"213/730",
"59/730"
],
"y": [
"123/349",
"153/698",
"-37/698",
"325/349",
"217/698",
"203/698"
],
"coefficient": "-1/2"
},
{
"x": [
"6/365",
"89/730",
"-133/730",
"162/365",
"213/730",
"59/730"
],
"y": [
"7/10",
"1/10",
"-1/10",
"3/10",
"-1/10",
"1/10"
],
"coefficient": "5/4"
},
{
"x": [
"12/5",
"6/5",
"-1/5",
"-4/5",
"-7/5",
"-3/5"
],
"y": [
"9/5",
"1/5",
"2/5",
"1/5",
"1/5",
"0"
],
"coefficient": "11/12"
},
{
"x": [
"35/181",
"132/181",
"3/362",
"122/181",
"-26/181",
"57/362"
],
"y": [
"-202/409",
"-68/409",
"-445/818",
"-153/409",
"-92/409",
"-169/818"
],
"coefficient": "175/12"
},
{
"x": [
"1/5",
"-1/10",
"1/5",
"3/5",
"-3/10",
"1/10"
],
"y": [
"1",
"1/2",
"0",
"1",
"-1/2",
"0"
],
"coefficient": "-1"
},
{
"x": [
"3/10",
"0",
"-1/5",
"-1/10",
"0",
"-1/10"
],
"y": [
"3/5",
"-3/10",
"1/10",
"1/5",
"-1/10",
"-3/10"
],
"coefficient": "1"
},
{
"x": [
"0",
"-3/5",
"-1/5",
"1",
"1/5",
"2/5"
],
"y": [
"0",
"-3/10",
"-3/10",
"0",
"1/10",
"1/10"
],
"coefficient": "-1/2"
},
{
"x": [
"-1",
"0",
"-1/2",
"0",
"0",
"-1/2"
],
"y": [
"332/857",
"60/857",
"-261/1714",
"-1021/857",
"-422/857",
"-821/1714"
],
"coefficient": "-65/6"
},
{
"x": [
"0",
"0",
"1/2",
"1",
"-1",
"1/2"
],
"y": [
"1",
"0",
"-1/2",
"-1",
"1",
"1/2"
],
"coefficient": "-15/4"
},
{
"x": [
"0",
"1/2",
"0",
"0",
"-1/2",
"0"
],
"y": [
"1",
"-1/2",
"0",
"0",
"1/2",
"0"
],
"coefficient": "1"
},
{
"x": [
"25/37",
"-22/37",
"-13/37",
"2/37",
"16/37",
"-4/37"
],
"y": [
"1",
"-1",
"0",
"0",
"0",
"-1"
],
"coefficient": "5/24"
},
{
"x": [
"0",
"-3/10",
"-3/10",
"0",
"1/10",
"1/10"
],
"y": [
"-427/1033",
"-256/1033",
"-349/1033",
"266/1033",
"24/1033",
"65/1033"
],
"coefficient": "-47/24"
},
{
"x": [
"0",
"-3/10",
"-3/10",
"0",
"1/10",
"1/10"
],
"y": [
"4/37",
"-5/37",
"-8/37",
"-13/37",
"7/37",
"-11/37"
],
"coefficient": "-1/12"
},
{
"x": [
"0",
"-3/10",
"-3/10",
"0",
"1/10",
"1/10"
],
"y": [
"53/37",
"-3/74",
"5/37",
"22/37",
"19/74",
"23/74"
],
"coefficient": "-1/12"
},
{
"x": [
"0",
"-3/10",
"-3/10",
"0",
"1/10",
"1/10"
],
"y": [
"1059/905",
"-107/905",
"79/905",
"392/905",
"139/905",
"649/1810"
],
"coefficient": "-1/6"
},
{
"x": [
"1",
"1/10",
"1/10",
"0",
"-1/5",
"1/20"
],
"y": [
"4/5",
"1/10",
"-1/5",
"0",
"-1/2",
"0"
],
"coefficient": "5/4"
},
{
"x": [
"1",
"1/10",
"1/10",
"0",
"-1/5",
"1/20"
],
"y": [
"6/5",
"-1",
"1/5",
"-2/5",
"0",
"3/5"
],
"coefficient": "1/8"
},
{
"x": [
"1/2",
"2/5",
"-1/10",
"-1/2",
"-1/5",
"-1/5"
],
"y": [
"9/10",
"-3/10",
"-1/5",
"7/10",
"-2/5",
"-1/10"
],
"coefficient": "-175/12"
},
{
"x": [
"1/2",
"2/5",
"-1/10",
"-1/2",
"-1/5",
"-1/5"
],
"y": [
"0",
"0",
"0",
"-1",
"0",
"-1/2"
],
"coefficient": "-65/6"
},
{
"x": [
"1/2",
"2/5",
"-1/10",
"-1/2",
"-1/5",
"-1/5"
],
"y": [
"1/10",
"-3/10",
"-2/5",
"3/10",
"1/10",
"3/10"
],
"coefficient": "1/12"
},
{
"x": [
"1/2",
"2/5",
"-1/10",
"-1/2",
"-1/5",
"-1/5"
],
"y": [
"0",
"0",
"0",
"-2",
"0",
"-1"
],
"coefficient": "1/6"
},
{
"x": [
"1/10",
"7/10",
"-2/5",
"-1/5",
"1/10",
"-1/5"
],
"y": [
"2/5",
"1/2",
"-2/5",
"-1/5",
"0",
"-3/10"
],
"coefficient": "-3/2"
},
{
"x": [
"1/10",
"7/10",
"-2/5",
"-1/5",
"1/10",
"-1/5"
],
"y": [
"1/10",
"3/10",
"1/5",
"-7/10",
"2/5",
"1/10"
],
"coefficient": "17/12"
},
{
"x": [
"1",
"-1",
"0",
"0",
"0",
"-1"
],
"y": [
"68/73",
"21/73",
"35/73",
"62/73",
"17/73",
"4/73"
],
"coefficient": "-1/3"
},
{
"x": [
"2/5",
"3/10",
"-1/10",
"6/5",
"-1/10",
"1/5"
],
"y": [
"-202/409",
"-68/409",
"-445/818",
"-153/409",
"-92/409",
"-169/818"
],
"coefficient": "1/3"
},
{
"x": [
"1",
"1",
"0",
"-1",
"-1",
"-1"
],
"y": [
"6/5",
"-4/5",
"0",
"1/5",
"-1/5",
"3/5"
],
"coefficient": "-2"
},
{
"x": [
"1",
"1",
"0",
"-1",
"-1",
"-1"
],
"y": [
"2/5",
"9/5",
"2/5",
"1/5",
"2/5",
"-4/5"
],
"coefficient": "1/8"
},
{
"x": [
"-1/37",
"-8/37",
"2/37",
"31/37",
"-11/37",
"12/37"
],
"y": [
"143/181",
"17/181",
"138/181",
"183/181",
"-220/181",
"88/181"
],
"coefficient": "-1/12"
},
{
"x": [
"4145/12469",
"3264/12469",
"-1593/12469",
"-3250/12469",
"825/12469",
"136/12469"
],
"y": [
"332/857",
"60/857",
"-261/1714",
"-1021/857",
"-422/857",
"-821/1714"
],
"coefficient": "-1/12"
},
{
"x": [
"14/37",
"1/37",
"-19/74",
"10/37",
"6/37",
"-3/74"
],
"y": [
"1",
"-1",
"-1/2",
"-1",
"1",
"-1/2"
],
"coefficient": "-27/4"
},
{
"x": [
"2/5",
"3/5",
"1/10",
"-4/5",
"-1/5",
"-1/5"
],
"y": [
"4/5",
"3/5",
"3/10",
"-1/5",
"-1/5",
"0"
],
"coefficient": "-1/2"
},
{
"x": [
"2/5",
"1/2",
"-2/5",
"-1/5",
"0",
"-3/10"
],
"y": [
"10/37",
"49/74",
"-20/37",
"-14/37",
"35/74",
"-9/37"
],
"coefficient": "-1/2"
},
{
"x": [
"557/905",
"-454/905",
"-397/1810",
"266/905",
"243/905",
"59/1810"
],
"y": [
"1/409",
"-109/409",
"-89/409",
"266/409",
"45/409",
"48/409"
],
"coefficient": "17"
},
{
"x": [
"-173/745",
"-224/745",
"-507/1490",
"434/745",
"127/745",
"191/1490"
],
"y": [
"-17/365",
"-206/365",
"-273/730",
"94/365",
"87/365",
"71/730"
],
"coefficient": "-17/12"
},
{
"x": [
"-5/2",
"-3/4",
"-1",
"0",
"0",
"0"
],
"y": [
"-1",
"0",
"-1/2",
"0",
"0",
"0"
],
"coefficient": "-1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"6/5",
"1/10",
"2/5",
"3/5",
"3/10",
"1/5"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"2/5",
"-3/10",
"-1/5",
"6/5",
"1/10",
"2/5"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"3/10",
"1/5",
"6/5",
"1/10",
"2/5"
],
"y": [
"1/2",
"0",
"0",
"1/2",
"0",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1/5",
"-3/5",
"-3/10",
"-3/5",
"-1/5",
"-1/10"
],
"coefficient": "1"
},
{
"x": [
"3/5",
"-1/5",
"-3/10",
"4/5",
"-3/5",
"1/10"
],
"y": [
"1",
"0",
"-3/2",
"2",
"-2",
"1/2"
],
"coefficient": "1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"1",
"0",
"0",
"-1",
"1",
"0"
],
"coefficient": "-1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3/5",
"-1/5",
"1/5",
"-6/5",
"2/5",
"-2/5"
],
"coefficient": "-1"
},
{
"x": [
"11/10",
"3/10",
"1/5",
"3/10",
"-1/10",
"1/10"
],
"y": [
"3/2",
"1/2",
"0",
"3/2",
"-1/2",
"1/2"
],
"coefficient": "-1"
},
{
"x": [
"0",
"0",
"-1/2",
"1",
"0",
"1/2"
],
"y": [
"11/25",
"3/25",
"-1/50",
"-2/25",
"4/25",
"7/50"
],
"coefficient": "1"
},
{
"x": [
"6/5",
"3/5",
"2/5",
"3/5",
"-1/5",
"1/5"
],
"y": [
"-2/5",
"-3/5",
"-3/5",
"4/5",
"1/5",
"1/5"
],
"coefficient": "-1"
}
]
}

==> anc/proof/cm35_cubic/order_basis.json <==
[["1/2", "0", "0", "1/2", "0", "0", "1/2", "0", "0", "1/2", "0", "0"], ["0", "1/2", "0", "0", "1/2", "0", "0", "1/2", "0", "0", "1/2", "0"], ["0", "0", "1/2", "0", "0", "0", "0", "0", "0", "0", "0", "1/2"], ["0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "1/2", "0", "0", "0", "0", "0", "1/2"], ["0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "1/2", "0", "0", "1/2"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"]]

==> anc/proof/cm35_cubic/verify_cycle.py <==
"""Neovisni citac: lanac iz cycle_exact.json je 3-ciklus u alternirajucem homogenom bar-kompleksu grupe
Gamma = O^1/{+-1}, modulo lijevog djelovanja Gamma.  Samo Python Fraction; bez geometrije i bez pomicnog zareza.
Provjerava i: svaki element ima reduciranu normu 1 i lezi u redu O (cjelobrojne koordinate u order_basis.json)."""
import json, sys, itertools
from fractions import Fraction as Fr
Z3=(Fr(0),)*3
def cmul(x,y):
    r=[Fr(0)]*5
    for i in range(3):
        if x[i]:
            for j in range(3): r[i+j]+=x[i]*y[j]
    return (r[0]+2*r[3], r[1]-2*r[3]+2*r[4], r[2]-2*r[4])
def cadd(*xs): return tuple(sum(t) for t in zip(*xs))
def cneg(x): return tuple(-t for t in x)
def qmul(x,y):
    a1,b1,c1,d1=x; a2,b2,c2,d2=y; m=cmul
    return (cadd(m(a1,a2),cneg(m(b1,b2)),cneg(m(c1,c2)),cneg(m(d1,d2))),
            cadd(m(a1,b2),m(b1,a2),m(c1,d2),cneg(m(d1,c2))),
            cadd(m(a1,c2),cneg(m(b1,d2)),m(c1,a2),m(d1,b2)),
            cadd(m(a1,d2),m(b1,c2),cneg(m(c1,b2)),m(d1,a2)))
def qconj(x): return (x[0],cneg(x[1]),cneg(x[2]),cneg(x[3]))
def flat(x): return tuple(c for t in x for c in t)
def psign(x):                      # predstavnik klase mod +-1
    f=flat(x)
    for c in f:
        if c>0: return f
        if c<0: return tuple(-t for t in f)
    raise AssertionError('nula')
ONEQ=((Fr(1),Fr(0),Fr(0)),Z3,Z3,Z3)
def rd(v): return tuple(tuple(Fr(c) for c in v[3*m:3*m+3]) for m in range(4))
cyc=json.load(open('cycle_exact.json'))
# --- pripadnost redu O: rjesavanje u bazi (Gauss nad Q) ---
bas=[[Fr(c) for c in v] for v in json.load(open('order_basis.json'))]
n=12
M=[[bas[j][i] for j in range(n)]+[Fr(int(i==k)) for k in range(n)] for i in range(n)]   # [B^T | I]
for c in range(n):
    p=next(r for r in range(c,n) if M[r][c]!=0); M[c],M[p]=M[p],M[c]
    iv=1/M[c][c]; M[c]=[t*iv for t in M[c]]
    for r in range(n):
        if r!=c and M[r][c]!=0:
            f=M[r][c]; M[r]=[a-f*b for a,b in zip(M[r],M[c])]
Binv=[row[n:] for row in M]
def in_order(x):
    f=flat(x); return all(sum(Binv[i][j]*f[j] for j in range(n)).denominator==1 for i in range(n))
elems={}
def el(v):
    k=tuple(v)
    if k not in elems:
        x=rd(v)
        assert qmul(x,qconj(x))==ONEQ, 'reducirana norma nije 1'
        assert in_order(x), 'element nije u redu O'
        elems[k]=x
    return elems[k]
PERMS=[((0,1,2),1),((1,2,0),1),((2,0,1),1),((1,0,2),-1),((0,2,1),-1),((2,1,0),-1)]
memo={}
def rel(g,h):
    k=(id(g),id(h))
    if k not in memo: memo[k]=psign(qmul(qconj(g),h))
    return memo[k]
def canon3(t):
    reps=[psign(g) for g in t]
    if len(set(reps))<3: return None,0
    best=None
    for perm,sg in PERMS:
        g0,g1,g2=(t[i] for i in perm)
        key=(rel(g0,g1),rel(g0,g2))
        if best is None or key<best[0]: best=[key,{sg}]
        elif key==best[0]: best[1].add(sg)
    if len(best[1])==2: return None,0          # orbita s neparnom simetrijom: nula racionalno
    return best[0],best[1].pop()
NEG='--negative-control' in sys.argv
acc={}; dens=set(); nt=0; nnd=0
for idx,(w,xm,xa,xb) in enumerate(cyc['terms']):
    w=Fr(w); dens.add(w.denominator); nt+=1
    t=(ONEQ,el(xm),el(xa),el(xb))
    nondeg=len({psign(g) for g in t})==4; nnd+=nondeg
    if NEG and nondeg and nnd==100: w+=Fr(1,288)
    for i in range(4):
        face=tuple(t[j] for j in range(4) if j!=i)
        k,s=canon3(face)
        if k is None: continue
        v=acc.get(k,Fr(0))+(-1)**i*s*w
        if v: acc[k]=v
        else: acc.pop(k,None)
import math
L=1
for d in dens: L=L*d//math.gcd(L,d)
print('clanova',nt,'(nedegeneriranih',nnd,'); razlicitih elemenata grupe',len(elems),'; nzv nazivnika tezina:',L)
assert not acc, 'FAIL: rub nije nula (%d orbita)'%len(acc)
print('PASS: rub lanca je nula u alternirajucem bar-kompleksu mod Gamma; svi elementi u O, nrd=1')


==> anc/proof/cm35_cubic/verify_fiveterm.py <==
"""Neovisni citac petoclanog certifikata  Xi_C + 6*beta = sum c_k R(x_k,y_k)  nad L=Q(a,i).

Ne koristi PARI ni ikoji CAS: samo Python Fraction. Beta se iznova racuna iz cycle_exact.json
(kvaternionski elementi fundamentalnog ciklusa), ne cita se iz beta_L.json.
Koristi se: R(x,y)=[x]-[y]+[y/x]-[(1-1/x)/(1-1/y)]+[(1-x)/(1-y)] i racionalne relacije
[z]=-[1-z]=-[1/z] (vrijede u B(F) (x) Q). Konvencija [0]=[1]=[inf]=0 samo za degenerirane cetvorke ciklusa.
"""
import json, sys
from fractions import Fraction as Fr
Z3=(Fr(0),)*3
def cmul(x,y):                     # C=Q(a), a^3=2-2a
    r=[Fr(0)]*5
    for i in range(3):
        if x[i]:
            for j in range(3): r[i+j]+=x[i]*y[j]
    return (r[0]+2*r[3], r[1]-2*r[3]+2*r[4], r[2]-2*r[4])
def cadd(x,y): return tuple(p+q for p,q in zip(x,y))
def csub(x,y): return tuple(p-q for p,q in zip(x,y))
def cinv(x):
    # rjesavanje x*y=1 Cramerovim pravilom: stupci su x*1, x*a, x*a^2
    c=[cmul(x,(Fr(1),Fr(0),Fr(0))),cmul(x,(Fr(0),Fr(1),Fr(0))),cmul(x,(Fr(0),Fr(0),Fr(1)))]
    M=[[c[j][i] for j in range(3)] for i in range(3)]
    def det3(m): return (m[0][0]*(m[1][1]*m[2][2]-m[1][2]*m[2][1])-m[0][1]*(m[1][0]*m[2][2]-m[1][2]*m[2][0])+m[0][2]*(m[1][0]*m[2][1]-m[1][1]*m[2][0]))
    d=det3(M); assert d!=0
    out=[]
    for k in range(3):
        Mk=[row[:] for row in M]
        for i in range(3): Mk[i][k]=Fr(1) if i==0 else Fr(0)
        out.append(det3(Mk)/d)
    return tuple(out)
# L = C(i): parovi (u,v) = u + i v
def lmul(x,y): return (csub(cmul(x[0],y[0]),cmul(x[1],y[1])), cadd(cmul(x[0],y[1]),cmul(x[1],y[0])))
def ladd(x,y): return (cadd(x[0],y[0]),cadd(x[1],y[1]))
def lsub(x,y): return (csub(x[0],y[0]),csub(x[1],y[1]))
def linv(x):
    n=cinv(cadd(cmul(x[0],x[0]),cmul(x[1],x[1])))
    return (cmul(x[0],n), tuple(-t for t in cmul(x[1],n)))
def ldiv(x,y): return lmul(x,linv(y))
ZERO=(Z3,Z3); ONE=((Fr(1),Fr(0),Fr(0)),Z3)
def images(z):                     # sest anharmonicnih slika s predznacima
    iz=linv(z); omz=lsub(ONE,z)
    return [(z,1),(omz,-1),(iz,-1),(linv(omz),1),(lsub(ONE,iz),1),(ldiv(z,lsub(z,ONE)),-1)]
acc={}
def add(z,c):
    assert z!=ZERO and z!=ONE, 'nedopusten argument'
    rep,s=min(images(z))
    v=acc.get(rep,Fr(0))+c*s
    if v: acc[rep]=v
    else: acc.pop(rep,None)
NEG=sys.argv[1] if len(sys.argv)>1 else ''
# ---- 6*beta iz fundamentalnog ciklusa ----
cyc=json.load(open('cycle_exact.json'))
def col(v):                        # prvi stupac rho(x) = (x0+i x1, -x2+i x3)
    x=[tuple(Fr(c) for c in v[3*m:3*m+3]) for m in range(4)]
    return ((x[0],x[1]), (tuple(-t for t in x[2]),x[3]))
def det(u,v): return lsub(lmul(u[0],v[1]),lmul(u[1],v[0]))
W0=(ONE,ZERO)
cache={}
def pt(v):
    k=tuple(v)
    if k not in cache: cache[k]=col(v)
    return cache[k]
nterms=ndeg=0
for w,xm,xa,xb in cyc['terms']:
    a,b,c=pt(xm),pt(xa),pt(xb); nterms+=1
    d=[det(W0,b),det(a,c),det(W0,c),det(a,b),det(W0,a),det(b,c)]
    if any(t==ZERO for t in d): ndeg+=1; continue
    add(ldiv(lmul(d[0],d[1]),lmul(d[2],d[3])), 6*Fr(w))
nbeta=len(acc)
if '--dump-beta' in sys.argv:
    json.dump([[[str(t) for t in z[0]+z[1]],str(c/6)] for z,c in sorted(acc.items())],open('beta_coords_from_K4.json','w'))
# ---- Xi_C ----
A=((Fr(0),Fr(1),Fr(0)),Z3); mA=lsub(ZERO,A)
A5=lmul(lmul(lmul(A,A),lmul(A,A)),A)
add(lsub(ZERO,A5),Fr(1)); add(A,Fr(-5)); add(mA,Fr(-15))
ntarget=len(acc)
# ---- minus relacije ----
cert=json.load(open('fiveterm_certificate.json'))
def rd(v): return (tuple(Fr(t) for t in v[:3]),tuple(Fr(t) for t in v[3:]))
for n,r in enumerate(cert['relations']):
    x,y,c=rd(r['x']),rd(r['y']),Fr(r['coefficient'])
    if NEG=='--negative-coefficient' and n==17: c+=Fr(1,144)
    if NEG=='--negative-argument' and n==17: x=ladd(x,ONE)
    assert x!=y
    ix,iy=linv(x),linv(y)
    five=[(x,1),(y,-1),(ldiv(y,x),1),(ldiv(lsub(ONE,ix),lsub(ONE,iy)),-1),(ldiv(lsub(ONE,x),lsub(ONE,y)),1)]
    for z,s in five: add(z,-c*s)
print('clanova ciklusa',nterms,'(degeneriranih',ndeg,'); klasa u 6*beta:',nbeta,'; u cilju Xi_C+6*beta:',ntarget,'; relacija:',len(cert['relations']))
assert not acc, 'FAIL: ostatak ima %d klasa'%len(acc)
print('PASS: Xi_C + 6*beta = sum c_k R(x_k,y_k) egzaktno (mod anharmonicnih relacija)')


==> anc/proof/cm35_cubic/verify_order.py <==
"""Neovisni citac: order_basis.json razapinje red O u B=(-1,-1)_C (sadrzi 1, zatvoren na mnozenje)
s diskriminantom forme traga 140^4 * 2^2. Samo Python Fraction."""
import json
from fractions import Fraction as Fr
Z3=(Fr(0),)*3
def cmul(x,y):
    r=[Fr(0)]*5
    for i in range(3):
        for j in range(3): r[i+j]+=x[i]*y[j]
    return (r[0]+2*r[3], r[1]-2*r[3]+2*r[4], r[2]-2*r[4])
def cadd(*xs): return tuple(sum(t) for t in zip(*xs))
def cneg(x): return tuple(-t for t in x)
def qmul(x,y):
    a1,b1,c1,d1=x; a2,b2,c2,d2=y; m=cmul
    return (cadd(m(a1,a2),cneg(m(b1,b2)),cneg(m(c1,c2)),cneg(m(d1,d2))),
            cadd(m(a1,b2),m(b1,a2),m(c1,d2),cneg(m(d1,c2))),
            cadd(m(a1,c2),cneg(m(b1,d2)),m(c1,a2),m(d1,b2)),
            cadd(m(a1,d2),m(b1,c2),cneg(m(c1,b2)),m(d1,a2)))
def flat(x): return [c for t in x for c in t]
def unflat(v): return tuple(tuple(v[3*m:3*m+3]) for m in range(4))
bas=[[Fr(c) for c in v] for v in json.load(open('order_basis.json'))]; n=12
def solve_inv(B):
    M=[[B[j][i] for j in range(n)]+[Fr(int(i==k)) for k in range(n)] for i in range(n)]
    for c in range(n):
        p=next(r for r in range(c,n) if M[r][c]!=0); M[c],M[p]=M[p],M[c]
        iv=1/M[c][c]; M[c]=[t*iv for t in M[c]]
        for r in range(n):
            if r!=c and M[r][c]!=0:
                f=M[r][c]; M[r]=[a-f*b for a,b in zip(M[r],M[c])]
    return [row[n:] for row in M]
Binv=solve_inv(bas)
def coords(f): return [sum(Binv[i][j]*f[j] for j in range(n)) for i in range(n)]
def integral(f): return all(t.denominator==1 for t in coords(f))
q=[unflat(v) for v in bas]
assert integral([Fr(1)]+[Fr(0)]*11), '1 nije u O'
for x in q:
    for y in q: assert integral(flat(qmul(x,y))), 'nije zatvoreno na mnozenje'
# O_C-modul: zatvorenost na mnozenje s a
A=((Fr(0),Fr(1),Fr(0)),Z3,Z3,Z3)
for x in q: assert integral(flat(qmul(A,x))), 'nije O_C-modul'
def trC(c): return 3*c[0]-4*c[2]            # Tr(1)=3, Tr(a)=0, Tr(a^2)=-4
G=[[trC(tuple(2*t for t in qmul(x,y)[0])) for y in q] for x in q]
det=Fr(1); M=[r[:] for r in G]
for c in range(n):
    p=next(r for r in range(c,n) if M[r][c]!=0)
    if p!=c: M[c],M[p]=M[p],M[c]; det=-det
    det*=M[c][c]
    for r in range(c+1,n):
        f=M[r][c]/M[c][c]; M[r]=[a-f*b for a,b in zip(M[r],M[c])]
assert abs(det)==140**4*4, det
print('PASS: O je red, O_C-modul ranga 4, |disc forme traga| = 140^4 * 2^2  => reducirana diskriminanta norme 2 (maksimalni red)')


==> anc/proof/cm35_cubic/verify_volume_flint.py <==
"""Independent K3 reader: exact finite-field arithmetic and Arb intervals, no PARI.

Usage: python verify_volume_flint.py [prime_bound=2000000]
Requires python-flint; beta_coords_from_K4.json is produced by the exact K4 reader.
All analytic comparisons below use Arb balls, not floating-point agreement.
"""
import hashlib
import json
from fractions import Fraction
from pathlib import Path
from math import isqrt
from time import monotonic

import flint
from flint import arb, acb, fmpz_poly, nmod_poly, ctx


def primes_to(bound):
    flags = bytearray(b"\x01") * (bound + 1)
    flags[:2] = b"\x00\x00"
    for p in range(2, isqrt(bound) + 1):
        if flags[p]:
            start = p * p
            flags[start:bound + 1:p] = b"\x00" * ((bound - start) // p + 1)
    return (p for p in range(2, bound + 1) if flags[p])


def main(bound=2000000):
    assert bound >= 7
    started = monotonic()
    ctx.prec = 200
    here = Path(__file__).resolve().parent
    source = here / "beta_coords_from_K4.json"
    beta = json.loads(source.read_text())
    fz = fmpz_poly([-2, 2, 0, 1])
    assert int(fz.discriminant()) == -140
    # Only 2 can divide [O_C : Z[a]]. Dedekind's index criterion at 2:
    # f mod 2 = x^3, and (x^3-f)/2 = 1-x is coprime to x mod 2.
    assert nmod_poly([1, -1], 2).gcd(nmod_poly([0, 1], 2)).degree() == 0
    roots = [r for r, mult in fz.complex_roots() if mult == 1 and r.imag > 0]
    assert len(roots) == 1
    a = roots[0]
    I = acb(0, 1)

    def D(z):
        return z.polylog(2).imag + (1-z).log().imag * z.log().real

    def evaluate(coeffs):
        total = acb(0)
        for k, t in enumerate(coeffs):
            t = Fraction(t)
            total += acb(arb(t.numerator) / arb(t.denominator)) * a**k
        return total

    total = arb(0)
    for coeffs, weight in beta:
        assert len(coeffs) == 6
        z = evaluate(coeffs[:3]) + I * evaluate(coeffs[3:])
        weight = Fraction(weight)
        total += (arb(weight.numerator) / arb(weight.denominator)) * D(z)
    assert total.is_finite()
    print("D(beta) =", total, flush=True)

    product = arb(1)
    counts = {0: 0, 1: 0, 3: 0}
    ramified = {}
    prime_count = 0

    def add_norm(norm):
        nonlocal product
        product /= 1 - arb(1) / arb(norm)**2

    for p in primes_to(bound):
        prime_count += 1
        fp = nmod_poly([-2, 2, 0, 1], p)
        assert fp.degree() == 3 and int(fp[3]) == 1
        if p in (2, 5, 7):
            unit, factors = fp.factor()
            assert int(unit) == 1
            reconstructed = nmod_poly([1], p)
            degrees = []
            for factor, exponent in factors:
                reconstructed *= factor**exponent
                degrees.append((factor.degree(), exponent))
                add_norm(p**factor.degree())
            assert reconstructed == fp
            expected = [(1, 3)] if p == 2 else [(1, 1), (1, 2)]
            assert sorted(degrees) == expected
            ramified[p] = degrees
            continue
        assert (-140) % p != 0
        x = nmod_poly([0, 1], p)
        # gcd(f, x^p-x) counts distinct degree-one factors exactly.
        root_count = (x.pow_mod(p, fp) - x).gcd(fp).degree()
        assert root_count in (0, 1, 3)
        counts[root_count] += 1
        if root_count == 0:
            add_norm(p**3)
        elif root_count == 1:
            add_norm(p)
            add_norm(p**2)
        else:
            for _ in range(3):
                add_norm(p)

    # For every omitted prime p, each of at most three residue degrees is >=1.
    # Hence tail <= prod_{n>bound}(1-n^-2)^-3 = ((bound+1)/bound)^3
    # <= exp(3/bound). The original (slightly wider) tail is retained.
    zeta = product.union(product * (arb(3) / arb(bound)).exp())
    v0 = arb(140)**arb("1.5") * zeta / (16 * arb.pi()**4)
    ratio = 6912 * total / v0
    unique = ratio.unique_fmpz()
    assert unique is not None and int(unique) == -6912
    dx = D(-a**5) - 5*D(a) - 15*D(-a)
    print("prime bound =", bound, "; number of primes =", prime_count)
    print("ramified residue degrees/exponents =", ramified)
    print("unramified root counts =", counts)
    print("zeta_C(2) in", zeta)
    print("v0 in", v0)
    print("6912*D(beta)/v0 in", ratio)
    print("unique integer =", unique)
    print("D(Xi_C)/v0 in", dx / v0)
    print("PASS: the integer is -6912; K3 is certified, assuming the cited integrality theorem.")
    report = {
        "status": "PASS",
        "python_flint_version": flint.__version__,
        "arb_precision_bits": ctx.prec,
        "prime_bound": bound,
        "prime_count": prime_count,
        "ramified_degrees_exponents": ramified,
        "unramified_root_counts": counts,
        "beta_term_count": len(beta),
        "beta_sha256": hashlib.sha256(source.read_bytes()).hexdigest(),
        "D_beta_ball": str(total),
        "zeta_C_2_ball": str(zeta),
        "v0_ball": str(v0),
        "integer_ratio_ball": str(ratio),
        "unique_integer": int(unique),
        "D_XiC_over_v0_ball": str(dx / v0),
        "elapsed_seconds": monotonic() - started,
        "proof_scope": "Exact local factors plus Arb interval K3. Integrality follows from the manuscript's cited transfer argument. Does not prove R2."
    }
    (here / "K3_FLINT_RESULT.json").write_text(json.dumps(report, indent=2) + "\n")


if __name__ == "__main__":
    import sys
    main(int(sys.argv[1]) if len(sys.argv) > 1 else 2000000)


==> anc/proof/cm35_short/README.md <==
# Short Bloch class

The two certificates and `verify_short_certificates_rational.py` verify the
seven-symbol expression for Xi_E and its closedness over the rationals.
`verify_xie_nonzero.py` certifies 7.31 < D(Xi_E) < 7.32 using Arb.
Neither calculation proves A6 = -3 Xi_E.

The rational reader also returns rank 6 on the fixed seven-symbol support,
using the following multiplicative independence argument. This additional
rank check is not a proof of the comparison with Sato's class.

## Independence of the multiplicative generators

Put `p=1-x` and `w=1+u*x`. The six generators `x,u,p,beta,w,r` are algebraic
integers, with rational norms `-1,-1,4,-5,1,-125`. Integrality follows from
the monic equations for `a,x,u,r`, from `beta^2=1+a^2`, and then from the
expressions for `p,w`. Thus `x,u,w` are units. The rational reader checks
the equations and norms exactly.

A multiplicative relation `x^k u^l p^m beta^n w^s r^t = ±1` first gives `m=0`
and `n+3t=0` from rational norms. The order `Z[a,beta]` has residue field
`F_5[beta]/(beta^2-2)` at `(5,a+1)`. Here 2 is a nonsquare modulo 5, beta is
a unit, and `r=beta(a+1)` has positive valuation at a prime of the maximal
order above this ideal. Hence `t=n=0`.

The exact identities

`sig(w)=w/(u*x)`, `w^2/(u*x)=1/(1-a)`, and
`Norm_(E/Q(sqrt(5)))(x)=u^(-3)`

finish the proof. Multiplication of the remaining relation by its sigma
conjugate gives `s=0`, since `1-a` is not a root of unity. The relative norm
gives `l=k`. Finally `1-u^2*x^2=u*x*beta` is nonzero, so `u*x` is not ±1.
The field E has a real embedding, so its only roots of unity are ±1, and
therefore `k=l=0`. The relative-norm identity follows from
`x^3+x^2+(r-2)*x-r+2=0` and `r-2=u^(-3)`.



==> anc/proof/cm35_short/short_boundary_certificate.json <==
{
  "status": "EXACT_MULTIPLICATIVE_WITNESSES",
  "field_polynomial_coefficients": [
    "-1",
    "2",
    "3",
    "0",
    "-3",
    "2",
    "1"
  ],
  "generator_names": [
    "x",
    "u",
    "1-x",
    "beta",
    "1+u*x",
    "r"
  ],
  "generators": [
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "7/4",
      "-1/4",
      "-1/2",
      "0",
      "3/4",
      "1/4"
    ],
    [
      "1",
      "-1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "1/2",
      "1",
      "-1",
      "1",
      "1/2"
    ],
    [
      "5/4",
      "5/4",
      "-1",
      "-1/2",
      "3/4",
      "1/4"
    ],
    [
      "5/2",
      "-1/2",
      "-1",
      "0",
      "3/2",
      "1/2"
    ]
  ],
  "generator_norms": [
    "-1",
    "-1",
    "4",
    "-5",
    "1",
    "-125"
  ],
  "rational_prime_support": [
    2,
    5
  ],
  "values": [
    {
      "value": [
        "-19",
        "2",
        "4",
        "0",
        "-6",
        "-2"
      ],
      "sign": -1,
      "exponents": [
        0,
        6,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "-6",
        "-6",
        "3",
        "4",
        "-5",
        "-2"
      ],
      "sign": -1,
      "exponents": [
        -4,
        -3,
        2,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "-11/4",
        "1/4",
        "1/2",
        "0",
        "-3/4",
        "-1/4"
      ],
      "sign": -1,
      "exponents": [
        0,
        2,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "-19/10",
        "-7/5",
        "0",
        "2",
        "-17/10",
        "-4/5"
      ],
      "sign": -1,
      "exponents": [
        -1,
        0,
        0,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "-1",
        "2",
        "-9",
        "8",
        "-2",
        "-2"
      ],
      "sign": -1,
      "exponents": [
        -1,
        1,
        2,
        1,
        -2,
        0
      ]
    },
    {
      "value": [
        "-4/5",
        "-3/10",
        "1",
        "0",
        "-2/5",
        "-1/10"
      ],
      "sign": -1,
      "exponents": [
        0,
        0,
        0,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "-3/8",
        "1/8",
        "1/4",
        "0",
        "-3/8",
        "-1/8"
      ],
      "sign": -1,
      "exponents": [
        4,
        3,
        -3,
        0,
        1,
        0
      ]
    },
    {
      "value": [
        "-3/20",
        "-23/20",
        "1/4",
        "3/4",
        "-7/10",
        "-3/10"
      ],
      "sign": -1,
      "exponents": [
        3,
        4,
        -2,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "-1/10",
        "-3/5",
        "0",
        "1",
        "-3/10",
        "-1/5"
      ],
      "sign": -1,
      "exponents": [
        1,
        0,
        0,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "-1/10",
        "-7/20",
        "1/4",
        "1/4",
        "-11/20",
        "-1/5"
      ],
      "sign": -1,
      "exponents": [
        3,
        2,
        -2,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "sign": 1,
      "exponents": [
        4,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "sign": 1,
      "exponents": [
        2,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "1/8",
        "1/8",
        "1/4",
        "0",
        "-3/8",
        "-1/8"
      ],
      "sign": 1,
      "exponents": [
        4,
        2,
        -3,
        0,
        1,
        0
      ]
    },
    {
      "value": [
        "1/5",
        "-3/10",
        "1",
        "0",
        "-2/5",
        "-1/10"
      ],
      "sign": 1,
      "exponents": [
        0,
        -1,
        1,
        -1,
        -1,
        0
      ]
    },
    {
      "value": [
        "1/4",
        "-1/4",
        "3/2",
        "-1",
        "1/4",
        "1/4"
      ],
      "sign": 1,
      "exponents": [
        2,
        2,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "1/4",
        "3/4",
        "-7/2",
        "3",
        "-3/4",
        "-3/4"
      ],
      "sign": 1,
      "exponents": [
        2,
        3,
        0,
        0,
        -2,
        0
      ]
    },
    {
      "value": [
        "3/4",
        "-3/4",
        "7/2",
        "-3",
        "3/4",
        "3/4"
      ],
      "sign": 1,
      "exponents": [
        2,
        4,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "3/4",
        "1/4",
        "-3/2",
        "1",
        "-1/4",
        "-1/4"
      ],
      "sign": 1,
      "exponents": [
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "value": [
        "4/5",
        "3/10",
        "-1",
        "0",
        "2/5",
        "1/10"
      ],
      "sign": 1,
      "exponents": [
        0,
        0,
        0,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "7/8",
        "-1/8",
        "-1/4",
        "0",
        "3/8",
        "1/8"
      ],
      "sign": 1,
      "exponents": [
        4,
        5,
        -3,
        0,
        1,
        0
      ]
    },
    {
      "value": [
        "1",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ],
      "sign": 1,
      "exponents": [
        -2,
        -3,
        2,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "sign": 1,
      "exponents": [
        -4,
        -6,
        4,
        1,
        0,
        0
      ]
    },
    {
      "value": [
        "11/10",
        "7/20",
        "-1/4",
        "-1/4",
        "11/20",
        "1/5"
      ],
      "sign": 1,
      "exponents": [
        3,
        4,
        -2,
        -1,
        2,
        0
      ]
    },
    {
      "value": [
        "11/10",
        "3/5",
        "0",
        "-1",
        "3/10",
        "1/5"
      ],
      "sign": 1,
      "exponents": [
        -3,
        -4,
        2,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "23/20",
        "23/20",
        "-1/4",
        "-3/4",
        "7/10",
        "3/10"
      ],
      "sign": 1,
      "exponents": [
        1,
        0,
        -2,
        -1,
        2,
        0
      ]
    },
    {
      "value": [
        "11/8",
        "-1/8",
        "-1/4",
        "0",
        "3/8",
        "1/8"
      ],
      "sign": 1,
      "exponents": [
        4,
        6,
        -3,
        0,
        1,
        0
      ]
    },
    {
      "value": [
        "7/4",
        "-1/4",
        "-1/2",
        "0",
        "3/4",
        "1/4"
      ],
      "sign": 1,
      "exponents": [
        0,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "9/5",
        "3/10",
        "-1",
        "0",
        "2/5",
        "1/10"
      ],
      "sign": 1,
      "exponents": [
        -2,
        -1,
        1,
        -1,
        -1,
        0
      ]
    },
    {
      "value": [
        "2",
        "-2",
        "9",
        "-8",
        "2",
        "2"
      ],
      "sign": 1,
      "exponents": [
        2,
        6,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "2",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "sign": 1,
      "exponents": [
        -4,
        -4,
        3,
        0,
        -1,
        0
      ]
    },
    {
      "value": [
        "29/10",
        "7/5",
        "0",
        "-2",
        "17/10",
        "4/5"
      ],
      "sign": 1,
      "exponents": [
        -3,
        -2,
        2,
        -1,
        0,
        0
      ]
    },
    {
      "value": [
        "15/4",
        "-1/4",
        "-1/2",
        "0",
        "3/4",
        "1/4"
      ],
      "sign": 1,
      "exponents": [
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "value": [
        "7",
        "6",
        "-3",
        "-4",
        "5",
        "2"
      ],
      "sign": 1,
      "exponents": [
        -2,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        "20",
        "-2",
        "-4",
        "0",
        "6",
        "2"
      ],
      "sign": 1,
      "exponents": [
        -4,
        -1,
        3,
        0,
        -1,
        1
      ]
    }
  ],
  "source": [
    {
      "z": [
        "4/5",
        "3/10",
        "-1",
        "0",
        "2/5",
        "1/10"
      ],
      "coefficient": "2"
    },
    {
      "z": [
        "-4/5",
        "-3/10",
        "1",
        "0",
        "-2/5",
        "-1/10"
      ],
      "coefficient": "-2"
    },
    {
      "z": [
        "-3/8",
        "1/8",
        "1/4",
        "0",
        "-3/8",
        "-1/8"
      ],
      "coefficient": "-2/3"
    },
    {
      "z": [
        "7/8",
        "-1/8",
        "-1/4",
        "0",
        "3/8",
        "1/8"
      ],
      "coefficient": "2/3"
    },
    {
      "z": [
        "-19/10",
        "-7/5",
        "0",
        "2",
        "-17/10",
        "-4/5"
      ],
      "coefficient": "-3"
    },
    {
      "z": [
        "-1/10",
        "-3/5",
        "0",
        "1",
        "-3/10",
        "-1/5"
      ],
      "coefficient": "3"
    },
    {
      "z": [
        "7",
        "6",
        "-3",
        "-4",
        "5",
        "2"
      ],
      "coefficient": "2"
    },
    {
      "z": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "coefficient": "-2"
    },
    {
      "z": [
        "-1/10",
        "-7/20",
        "1/4",
        "1/4",
        "-11/20",
        "-1/5"
      ],
      "coefficient": "1"
    },
    {
      "z": [
        "-3/20",
        "-23/20",
        "1/4",
        "3/4",
        "-7/10",
        "-3/10"
      ],
      "coefficient": "-1"
    }
  ],
  "target": [
    {
      "z": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "coefficient": "1"
    },
    {
      "z": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "coefficient": "-5"
    },
    {
      "z": [
        "1/4",
        "-1/4",
        "3/2",
        "-1",
        "1/4",
        "1/4"
      ],
      "coefficient": "-3"
    },
    {
      "z": [
        "3/4",
        "-3/4",
        "7/2",
        "-3",
        "3/4",
        "3/4"
      ],
      "coefficient": "-1"
    },
    {
      "z": [
        "2",
        "-2",
        "9",
        "-8",
        "2",
        "2"
      ],
      "coefficient": "1"
    },
    {
      "z": [
        "-11/4",
        "1/4",
        "1/2",
        "0",
        "-3/4",
        "-1/4"
      ],
      "coefficient": "2"
    },
    {
      "z": [
        "-19",
        "2",
        "4",
        "0",
        "-6",
        "-2"
      ],
      "coefficient": "-2/3"
    }
  ],
  "scope": "Every multiplicative identity is verified by exact polynomial arithmetic. Rational boundary zero is checked in the separate reader. No regulator comparison is asserted."
}


==> anc/proof/cm35_short/short_seven_symbol_certificate.json <==
{
  "status": "EXACT_SEVEN_FIVE_TERM_RELATORS_MOD_RATIONAL_ANHARMONIC_RELATIONS",
  "field_polynomial_coefficients": [
    "-1",
    "2",
    "3",
    "0",
    "-3",
    "2",
    "1"
  ],
  "x": [
    "0",
    "1",
    "0",
    "0",
    "0",
    "0"
  ],
  "a": [
    "1/2",
    "1",
    "-1",
    "1",
    "1/2",
    "0"
  ],
  "r": [
    "5/2",
    "-1/2",
    "-1",
    "0",
    "3/2",
    "1/2"
  ],
  "u": [
    "7/4",
    "-1/4",
    "-1/2",
    "0",
    "3/4",
    "1/4"
  ],
  "beta": [
    "1",
    "1/2",
    "1",
    "-1",
    "1",
    "1/2"
  ],
  "source": [
    {
      "z": [
        "4/5",
        "3/10",
        "-1",
        "0",
        "2/5",
        "1/10"
      ],
      "coefficient": "2"
    },
    {
      "z": [
        "-4/5",
        "-3/10",
        "1",
        "0",
        "-2/5",
        "-1/10"
      ],
      "coefficient": "-2"
    },
    {
      "z": [
        "-3/8",
        "1/8",
        "1/4",
        "0",
        "-3/8",
        "-1/8"
      ],
      "coefficient": "-2/3"
    },
    {
      "z": [
        "7/8",
        "-1/8",
        "-1/4",
        "0",
        "3/8",
        "1/8"
      ],
      "coefficient": "2/3"
    },
    {
      "z": [
        "-19/10",
        "-7/5",
        "0",
        "2",
        "-17/10",
        "-4/5"
      ],
      "coefficient": "-3"
    },
    {
      "z": [
        "-1/10",
        "-3/5",
        "0",
        "1",
        "-3/10",
        "-1/5"
      ],
      "coefficient": "3"
    },
    {
      "z": [
        "7",
        "6",
        "-3",
        "-4",
        "5",
        "2"
      ],
      "coefficient": "2"
    },
    {
      "z": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "coefficient": "-2"
    },
    {
      "z": [
        "-1/10",
        "-7/20",
        "1/4",
        "1/4",
        "-11/20",
        "-1/5"
      ],
      "coefficient": "1"
    },
    {
      "z": [
        "-3/20",
        "-23/20",
        "1/4",
        "3/4",
        "-7/10",
        "-3/10"
      ],
      "coefficient": "-1"
    }
  ],
  "target": [
    {
      "z": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "coefficient": "1"
    },
    {
      "z": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "coefficient": "-5"
    },
    {
      "z": [
        "1/4",
        "-1/4",
        "3/2",
        "-1",
        "1/4",
        "1/4"
      ],
      "coefficient": "-3"
    },
    {
      "z": [
        "3/4",
        "-3/4",
        "7/2",
        "-3",
        "3/4",
        "3/4"
      ],
      "coefficient": "-1"
    },
    {
      "z": [
        "2",
        "-2",
        "9",
        "-8",
        "2",
        "2"
      ],
      "coefficient": "1"
    },
    {
      "z": [
        "-11/4",
        "1/4",
        "1/2",
        "0",
        "-3/4",
        "-1/4"
      ],
      "coefficient": "2"
    },
    {
      "z": [
        "-19",
        "2",
        "4",
        "0",
        "-6",
        "-2"
      ],
      "coefficient": "-2/3"
    }
  ],
  "target_formula": "Xi_E=[x^4]-5[x^2]-3[u^2*x^2]-[u^4*x^2]+[u^6*x^2]+2[-u^2]-(2/3)[-u^6]",
  "pair_ratios": [
    {
      "Q": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "Y": [
        "7",
        "6",
        "-3",
        "-4",
        "5",
        "2"
      ]
    },
    {
      "Q": [
        "-11/4",
        "1/4",
        "1/2",
        "0",
        "-3/4",
        "-1/4"
      ],
      "Y": [
        "-1/4",
        "3/4",
        "3/2",
        "0",
        "-9/4",
        "-3/4"
      ]
    },
    {
      "Q": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "Y": [
        "1/4",
        "1/4",
        "1/2",
        "0",
        "-3/4",
        "-1/4"
      ]
    },
    {
      "Q": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "Y": [
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ]
    },
    {
      "Q": [
        "11/4",
        "-1/4",
        "-1/2",
        "0",
        "3/4",
        "1/4"
      ],
      "Y": [
        "5/4",
        "3/4",
        "-3/2",
        "-2",
        "1/4",
        "1/4"
      ]
    }
  ],
  "relations": [
    {
      "name": "pair_1",
      "x": [
        "4/5",
        "3/10",
        "-1",
        "0",
        "2/5",
        "1/10"
      ],
      "y": [
        "-4/5",
        "-3/10",
        "1",
        "0",
        "-2/5",
        "-1/10"
      ],
      "coefficient": "2"
    },
    {
      "name": "pair_2",
      "x": [
        "-3/8",
        "1/8",
        "1/4",
        "0",
        "-3/8",
        "-1/8"
      ],
      "y": [
        "7/8",
        "-1/8",
        "-1/4",
        "0",
        "3/8",
        "1/8"
      ],
      "coefficient": "-2/3"
    },
    {
      "name": "pair_3",
      "x": [
        "-19/10",
        "-7/5",
        "0",
        "2",
        "-17/10",
        "-4/5"
      ],
      "y": [
        "-1/10",
        "-3/5",
        "0",
        "1",
        "-3/10",
        "-1/5"
      ],
      "coefficient": "-3"
    },
    {
      "name": "pair_5",
      "x": [
        "-1/10",
        "-7/20",
        "1/4",
        "1/4",
        "-11/20",
        "-1/5"
      ],
      "y": [
        "-3/20",
        "-23/20",
        "1/4",
        "3/4",
        "-7/10",
        "-3/10"
      ],
      "coefficient": "1"
    },
    {
      "name": "quadratic_distribution_x2",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "y": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "coefficient": "-1"
    },
    {
      "name": "quadratic_distribution_u2",
      "x": [
        "29/4",
        "-3/4",
        "-3/2",
        "0",
        "9/4",
        "3/4"
      ],
      "y": [
        "11/4",
        "-1/4",
        "-1/2",
        "0",
        "3/4",
        "1/4"
      ],
      "coefficient": "2/3"
    },
    {
      "name": "golden_five_term",
      "x": [
        "3/4",
        "-1/4",
        "-1/2",
        "0",
        "3/4",
        "1/4"
      ],
      "y": [
        "1/4",
        "1/4",
        "1/2",
        "0",
        "-3/4",
        "-1/4"
      ],
      "coefficient": "2/3"
    }
  ],
  "identity": "source-target = sum coefficient*R(x,y) modulo rational anharmonic relations",
  "real_correction_boundary": "delta(2[-u^2]-(2/3)[-u^6])=4*(2 wedge u), nonzero rationally",
  "scope": "Exact pre-Bloch identity; does not establish the Sato comparison A6=-3Xi_E.",
  "negative_control": "Changing the coefficient of [x^4] by 1 leaves a nonzero formal remainder."
}


==> anc/proof/cm35_short/verify_short_certificates_rational.py <==
#!/usr/bin/env python3
"""Self-contained exact rational reader for the two CM35 short-class certificates.

The field arithmetic and anharmonic reduction are adapted from the rational
producer. This reader reads the stored certificates and never regenerates them.
"""
from fractions import Fraction as Q
from collections import defaultdict
from pathlib import Path
import json
F = [Q(-1),Q(2),Q(3),Q(0),Q(-3),Q(2),Q(1)]

class K:
    def __init__(self, data=0):
        if isinstance(data,K): self.c=data.c; return
        if isinstance(data,(int,Q)): data=[Q(data)]
        d=list(map(Q,data))+[Q(0)]*6
        for j in range(len(d)-1,5,-1):
            for i in range(6): d[j-6+i]-=d[j]*F[i]
        self.c=tuple(d[:6])
    def __add__(self,y):
        y=K(y); return K([a+b for a,b in zip(self.c,y.c)])
    __radd__=__add__
    def __neg__(self):return K([-a for a in self.c])
    def __sub__(self,y):return self+-K(y)
    def __rsub__(self,y):return K(y)+-self
    def __mul__(self,y):
        y=K(y); d=[Q(0)]*11
        for i,a in enumerate(self.c):
            for j,b in enumerate(y.c):d[i+j]+=a*b
        return K(d)
    __rmul__=__mul__
    def inverse(self):
        assert self != 0
        cols=[(self*K([0]*i+[1])).c for i in range(6)]
        m=[[cols[j][i] for j in range(6)]+[Q(i==0)] for i in range(6)]
        for j in range(6):
            k=next(i for i in range(j,6) if m[i][j])
            m[j],m[k]=m[k],m[j]
            q=m[j][j];m[j]=[v/q for v in m[j]]
            for i in range(6):
                if i!=j:
                    q=m[i][j];m[i]=[a-q*b for a,b in zip(m[i],m[j])]
        result=K([m[i][6] for i in range(6)])
        assert self*result==1
        return result
    def __truediv__(self,y):return self*K(y).inverse()
    def __rtruediv__(self,y):return K(y)*self.inverse()
    def __pow__(self,n):
        assert type(n) is int
        if n<0:return self.inverse()**(-n)
        z=K(1);b=self
        while n:
            if n&1:z=z*b
            b=b*b;n//=2
        return z
    def __eq__(self,y):return self.c==K(y).c
    def __hash__(self):return hash(self.c)
    def vector(self):return [str(v) for v in self.c]
    def __repr__(self):return str(self.vector())

x=K([0,1]); a=2*x/(1-x*x); beta=(1+x*x)/(1-x*x)
r=beta*(1+a);u=(1+r)/2
assert a**3+2*a-2==0 and r*r==5 and u*u-u-1==0
assert x*x*(1+x)/(1-x)==u**-3

def substitute(z,t):
    return sum((c*t**i for i,c in enumerate(z.c)),K(0))

def sig(z):return substitute(z,-1/x)
assert sig(a)==a and sig(r)==-r and sig(u)==-1/u

def canonical(z):
    z=K(z)
    assert z!=0 and z!=1
    orbit=[(z,1),(1-z,-1),(1/z,-1),(1/(1-z),1),((z-1)/z,1),(z/(z-1),-1)]
    seen={}
    for w,s in orbit:
        if w in seen and seen[w]!=s:return None,0 # rational torsion orbit
        seen[w]=s
    return min(orbit,key=lambda pair:pair[0].c)

def formal(terms):
    out=defaultdict(Q)
    for z,c in terms:
        k,s=canonical(z)
        if s:out[k]+=Q(c)*s
    return {k:v for k,v in out.items() if v}

def relation(s,t):
    assert s!=t
    return [(s,Q(1)),(t,Q(-1)),(t/s,Q(1)),((1-t)/(1-s),Q(-1)),((1-1/t)/(1-1/s),Q(1))]


import argparse
parser=argparse.ArgumentParser(description=__doc__)
HERE=Path(__file__).resolve().parent
parser.add_argument('--seven',type=Path,default=HERE/'short_seven_symbol_certificate.json')
parser.add_argument('--boundary',type=Path,default=HERE/'short_boundary_certificate.json')
parser.add_argument('--output',type=Path,default=HERE/'RATIONAL_READER_RESULT.json')
args=parser.parse_args()
sc=json.loads(args.seven.read_text());bc=json.loads(args.boundary.read_text())
assert list(map(Q,sc['field_polynomial_coefficients']))==F
assert list(map(Q,bc['field_polynomial_coefficients']))==F
for name,zv in (('x',x),('a',a),('beta',beta),('r',r),('u',u)):
    assert K(sc[name])==zv

def terms(rows):return [(K(row['z']),Q(row['coefficient'])) for row in rows]
zs=[1/beta,-1/(2*u),-1/(beta*x),x**-2,-a/(2*beta*u)]
weights=list(map(Q,('2','-2/3','-3','2','1')))
source=[(v,c) for z0,w0 in zip(zs,weights) for v,c in ((z0,w0),(sig(z0),-w0))]
target=list(zip((x**4,x*x,u*u*x*x,u**4*x*x,u**6*x*x,-u*u,-u**6),
                map(Q,('1','-5','-3','-1','1','2','-2/3'))))
assert terms(sc['source'])==source and terms(sc['target'])==target
assert terms(bc['source'])==source and terms(bc['target'])==target
expected_Q=[K(-1),-u*u,x*x,x**4,u*u]
expected_Y=[x**-2,u**-4,u**-2,-x*x,u**-4*x**-2]
for z0,q0,y0,row in zip(zs,expected_Q,expected_Y,sc['pair_ratios']):
    assert sig(z0)/z0==q0==K(row['Q'])
    assert (1-sig(z0))/(1-z0)==y0==K(row['Y'])
rels=[(zs[i],sig(zs[i]),weights[i]) for i in (0,1,2,4)]
rels.extend(((x**4,x*x,Q(-1)),(u**4,u*u,Q(2,3)),(1/u,u**-2,Q(2,3))))
stored=[(K(row['x']),K(row['y']),Q(row['coefficient'])) for row in sc['relations']]
assert stored==rels and len(rels)==7
check=source+[(z0,-c0) for z0,c0 in target]
for s,t,c0 in rels:
    check.extend((z0,-c0*d0) for z0,d0 in relation(s,t))
assert not formal(check)
assert formal(check+[(x**4,Q(1))])

def det(mat):
    b=[[Q(v) for v in row] for row in mat];n=len(b)
    assert all(len(row)==n for row in b)
    result=Q(1)
    for j in range(n):
        k=next((i for i in range(j,n) if b[i][j]),None)
        if k is None:return Q(0)
        if k!=j:b[j],b[k]=b[k],b[j];result=-result
        pivot=b[j][j];result*=pivot
        for i in range(j+1,n):
            q=b[i][j]/pivot
            for k in range(j+1,n):b[i][k]-=q*b[j][k]
            b[i][j]=0
    return result

gens=[x,u,1-x,beta,1+u*x,r]
assert gens==[K(v) for v in bc['generators']]
norms=[]
for g in gens:
    cols=[(g*x**i).c for i in range(6)]
    norms.append(det(list(zip(*cols))))
assert norms==list(map(Q,bc['generator_norms']))==list(map(Q,(-1,-1,4,-5,1,-125)))
w=1+u*x
assert beta*beta==1+a*a and sig(w)==w/(u*x)
assert w*w/(u*x)==1/(1-a)
assert x**3+x*x+(r-2)*x-r+2==0 and r-2==u**-3
assert 1-u*u*x*x==u*x*beta and u*x*beta!=0
assert 1+u*u==r*u and 1+u**6==2*r*u**3
# Residue-field datum used in the written independence proof.
assert (-1)**3+2*(-1)-2==-5
assert 2 not in {j*j%5 for j in range(5)}
lookup={}
for row in bc['values']:
    z0=K(row['value']);ex=row['exponents']
    assert len(ex)==6 and all(type(e) is int for e in ex)
    assert row['sign'] in (-1,1)
    rhs=K(row['sign'])
    for g,e in zip(gens,ex):rhs*=g**e
    assert rhs==z0 and z0 not in lookup
    lookup[z0]=ex
assert len(lookup)==34

def wedge(v,w0):
    return {(i,j):v[i]*w0[j]-v[j]*w0[i] for i in range(6) for j in range(i+1,6)
            if v[i]*w0[j]!=v[j]*w0[i]}
def boundary(ts):
    answer=defaultdict(Q)
    for z0,c0 in ts:
        for ij,n in wedge(lookup[z0],lookup[1-z0]).items():answer[ij]+=c0*n
    return {ij:n for ij,n in answer.items() if n}
assert not boundary(source) and not boundary(target)
assert boundary(source+[(source[0][0],Q(1))])
correction=boundary(target[-2:])
expected={ij:4*n for ij,n in wedge(lookup[K(2)],lookup[u]).items()}
assert correction==expected and correction
row_labels=[(i,j) for i in range(6) for j in range(i+1,6)]
columns=[wedge(lookup[z0],lookup[1-z0]) for z0,c0 in target]
M=[[col.get(ij,0) for col in columns] for ij in row_labels]
minor_rows=[0,2,6,3,5,8]
minor=det([M[i][:6] for i in minor_rows]);assert minor==-4608
kernel=[Q(1),Q(-5),Q(-3),Q(-1),Q(1),Q(2),Q(-2,3)]
assert all(sum(Q(v)*c for v,c in zip(row,kernel))==0 for row in M)
report={'status':'PASS','arithmetic':'Python standard-library Fraction; self-contained reader',
        'five_term_relators':7,'multiplicative_identities':34,
        'source_boundary':{},'target_boundary':{},
        'generator_norms':[int(v) for v in norms],
        'boundary_matrix':M,'boundary_row_labels':row_labels,
        'rank':6,'minor_rows':minor_rows,'minor_columns':list(range(6)),
        'minor_determinant':int(minor),'kernel_vector':[str(v) for v in kernel],
        'correction_boundary':'4*(2 wedge u)',
        'negative_controls':['changed seven-symbol coefficient rejected','changed source boundary rejected'],
        'independence_note':'Algebraic identities and residue-field datum support the written six-generator independence proof in README.md.',
        'rank_scope':'Rank six and uniqueness only on the specified seven-symbol support, using the written multiplicative-independence proof. No assertion that the Sato or isogeny expression is in this span.',
        'scope':'Internal short-class identity, exact closure, and stated support calculation; not the Sato comparison A6=-3Xi_E.'}
args.output.write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/proof/cm35_short/verify_xie_nonzero.py <==
"""Certified nonvanishing of the manuscript's short Xi_E; does not prove R2.

Requires python-flint. All constants and roots are enclosed by Arb/Acb balls.
The root of x^3+2x-2 with positive imaginary part and r=sqrt(5)>0 specify
the embedding used in the article.
"""
from flint import arb, acb, fmpz_poly, ctx

ctx.prec = 200
roots = fmpz_poly([-2, 2, 0, 1]).complex_roots()
positive = [z for z, m in roots if m == 1 and z.imag > 0]
assert len(positive) == 1
a = positive[0]
r = arb(5).sqrt()

def D(z):
    z = acb(z)
    assert z.is_finite() and not z.contains(0) and not (1-z).contains(0)
    if z.imag.is_zero():
        return arb(0)
    return z.polylog(2).imag + (1-z).log().imag * z.log().real

def value(r):
    beta = r / (a+1)
    x = (beta-1) / a
    u = (1+r) / 2
    return (2*D(1/beta) - arb(2)/3*D(-1/(2*u))
            - 3*D(-1/(beta*x)) + 2*D(1/x**2) + D(-a/(2*beta*u)))

v = value(r)-value(-r)
assert v.is_finite()
assert v > arb(731)/100 and v < arb(732)/100
print('a =', a)
print('D(Xi_E) =', v)
print('PASS: 731/100 < D(Xi_E) < 732/100; in particular Xi_E is nonzero.')
print('Scope: nonvanishing only; no L-value comparison, denominator bound, or R2 proof.')


==> anc/proof/six_cm/independent_audit/adversarial_euler.py <==
#!/usr/bin/env python3
"""Independent exact Euler-product vs lattice-coefficient audit.

No imports from earlier CM scripts. All comparisons use rational arithmetic.
The finite test is a falsification aid, not a proof of infinitely many terms.
"""
from fractions import Fraction as Q
from math import isqrt
from pathlib import Path
import json

BOUND = 32768

def spf_sieve(n):
    spf=list(range(n+1))
    for p in range(2,isqrt(n)+1):
        if spf[p]==p:
            for k in range(p*p,n+1,p):
                if spf[k]==k: spf[k]=p
    return spf

SPF=spf_sieve(BOUND)
PRIMES=[p for p in range(2,BOUND+1) if SPF[p]==p]

def residue_exponent(a,b):
    return {(1,0):0,(0,1):1,(1,1):2}.get((a%2,b%2))

def weight(a,b):
    e=residue_exponent(a,b)
    return 0 if e is None else (2 if e==0 else -1)

def mul(x,y,r):
    return (x[0]*y[0]+r*x[1]*y[1],x[0]*y[1]+x[1]*y[0])

def sub(x,y): return (x[0]-y[0],x[1]-y[1])

ZERO=(Q(0),Q(0))
ONE=(Q(1),Q(0))

def split_generator(d,p,step=1):
    # Independent norm-p search via x^2+d*y^2=4p, rather than lattice enumeration.
    for y in range(step,isqrt(4*p//d)+1,step):
        x2=4*p-d*y*y
        x=isqrt(x2)
        if x*x==x2 and (x-y)%2==0:
            return ((x-y)//2,y)
    raise AssertionError(('missing split generator',d,p,step))

def local_ap(d,p,twist):
    # twist=0 is the infinity-type-two base character; +/-1 are cubic twists.
    # For d=3, the base character has conductor (3); primary b is divisible by 3.
    if p==2 and twist: return ZERO,0
    if p==3 and d==3:
        return ((Q(-3),Q(0)),None) if twist==-1 else (ZERO,0)
    if p==d and d!=3: return ((Q(-d),Q(0)),None)
    chi=-1 if p==2 else (1 if pow((-d)%p,(p-1)//2,p)==1 else -1)
    if chi==-1: return ZERO,-p*p
    a,b=split_generator(d,p,3 if d==3 else 1)
    real2=2*a*a+2*a*b+(1-d)*b*b//2
    if not twist: return (Q(real2),Q(0)),p*p
    e=residue_exponent(a,b)
    if not e: return (Q(real2),Q(0)),p*p
    signed= -1 if e==1 else 1
    ap=(Q(-real2,2),Q(twist*signed*(2*a+b)*b,2))
    if d==3: ap=(ap[0]+3*ap[1],Q(0))
    return ap,p*p

def euler_coefficients(d,twist):
    r=3*d
    local={}
    for p in PRIMES:
        ap,det=local_ap(d,p,twist)
        vals=[ONE,ap]
        power=p*p
        while power<=BOUND:
            vals.append(mul(ap,vals[-1],r) if det is None else
                        sub(mul(ap,vals[-1],r),(det*vals[-2][0],det*vals[-2][1])))
            power*=p
        local[p]=vals
    c=[ZERO]*(BOUND+1)
    c[1]=ONE
    for n in range(2,BOUND+1):
        p=SPF[n]; m=n; e=0
        while m%p==0: m//=p; e+=1
        c[n]=mul(local[p][e],c[m],r)
    return c

def vectors(d):
    # Full integer enumeration using the completed-square bound; no ideals/Euler factors.
    for b in range(-isqrt(4*BOUND//d),isqrt(4*BOUND//d)+1):
        xbound=isqrt(4*BOUND-d*b*b)
        for x in range(-xbound,xbound+1):
            if (x-b)%2: continue
            a=(x-b)//2
            norm=a*a+a*b+(d+1)*b*b//4
            if not norm: continue
            real2=(x*x-d*b*b)//2
            yield a,b,norm,real2

def lattice_arrays(d):
    raw={k:[0]*(BOUND+1) for k in ('base','trace','theta2','g12','lat27','restricted27','theta6')}
    for a,b,n,real2 in vectors(d):
        if d!=3:
            raw['base'][n]+=real2
            raw['trace'][n]+=weight(a,b)*real2
            if b%2==0: raw['theta2'][n]+=real2
        else:
            if (a%2,b%2)==(1,0): raw['g12'][n]+=real2
            if b%3==0:
                raw['base'][n]+=real2
                raw['lat27'][n]+=weight(a,b)*real2
                if n%3: raw['restricted27'][n]+=weight(a,b)*real2
            if b%6==0: raw['theta6'][n]+=real2
    for k,vals in raw.items():
        assert all(v%4==0 for v in vals),(d,k,'nonintegral coefficient')
        raw[k]=[v//4 for v in vals]
    return raw

def integer_sequence(c):
    assert all(b==0 and a.denominator==1 for a,b in c)
    return [int(a) for a,b in c]

def shifted(c,m,scale):
    return [scale*c[n//m] if n%m==0 else 0 for n in range(BOUND+1)]

def first_difference(a,b):
    return next(({'n':n,'lhs':x,'rhs':y} for n,(x,y) in enumerate(zip(a,b)) if x!=y),None)

def add(*seqs): return list(map(sum,zip(*seqs)))

def main():
    result={'bound':BOUND,'arithmetic':'exact fractions and integer lattice sums','fundamental':[]}
    for d in (11,19,43,67,163):
        lat=lattice_arrays(d)
        base=integer_sequence(euler_coefficients(d,0))
        plus=euler_coefficients(d,1); minus=euler_coefficients(d,-1)
        trace=integer_sequence([(x[0]+y[0],x[1]+y[1]) for x,y in zip(plus,minus)])
        assert base==lat['base'],(d,'base mismatch',first_difference(base,lat['base']))
        assert trace==lat['trace'],(d,'trace mismatch',first_difference(trace,lat['trace']))
        fricke_rhs=add([3*v for v in lat['theta2']],[-v for v in base],shifted(base,4,-8))
        assert trace==fricke_rhs,(d,'H1 mismatch')
        result['fundamental'].append({'d':d,'base_terms_compared':BOUND,'trace_terms_compared':BOUND,
           'H1_terms_compared':BOUND,'bad_prime_values':{str(n):{'base':base[n],'trace':trace[n]}
             for n in sorted({2,4,8,16,64,d,d*d}) if n<=BOUND},
           'nonrational_individual_coefficients':sum(1 for a,b in plus if b)})
    lat=lattice_arrays(3)
    g27=integer_sequence(euler_coefficients(3,0))
    g12=integer_sequence(euler_coefficients(3,-1))
    g108=integer_sequence(euler_coefficients(3,1))
    assert g27==lat['base'],first_difference(g27,lat['base'])
    assert g12==lat['g12'],first_difference(g12,lat['g12'])
    f6=add(g108,g12,shifted(g12,3,3))
    flat=add(f6,shifted(g12,9,27))
    assert f6==lat['restricted27'],first_difference(f6,lat['restricted27'])
    assert flat==lat['lat27'],first_difference(flat,lat['lat27'])
    assert flat==add([3*v for v in lat['theta6']],[-v for v in g27],shifted(g27,4,-8))
    result['d27']={'all_sequences_compared_through':BOUND,
      'rows':{str(n):{'g12':g12[n],'g108':g108[n],'restricted':f6[n],'lattice':flat[n]}
              for n in (1,3,7,9,13,27,81,243,729,2187,6561,19683)},
      'first_failure_omit_3g12_3z':first_difference(flat,add(g108,g12,shifted(g12,9,27))),
      'first_failure_omit_27g12_9z':first_difference(flat,f6),
      'first_failure_primitive_pair_only':first_difference(flat,add(g108,g12)),
      'restricted_fricke_defect_q1':-g12[1],
      'normalisation':{'full_derivative_factor':31,'full_L3_factor_times_27':str(27*(Q(1)+Q(1,9)+Q(1,27))),
                      'restricted_derivative_factor':4,'restricted_L3_factor_times_27':str(27*(Q(1)+Q(1,9)))}}
    dest=Path(__file__).with_suffix('.json')
    dest.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__': main()


==> anc/proof/six_cm/independent_audit/adversarial_intervals.py <==
#!/usr/bin/env python3
"""Audit integer-interval primitives against exact Fraction arithmetic.

Uses the previous interval module as the object under test, not as an oracle.
No third-party dependencies. Run from any cwd with the original report tree.
"""
from pathlib import Path
from fractions import Fraction as Q
from math import factorial
import importlib.util
import hashlib
import json
import random

ROOT=Path(__file__).resolve().parent.parent
SOURCE=ROOT/'novelty_review/certified_mahler.py'
spec=importlib.util.spec_from_file_location('candidate_interval',SOURCE)
mod=importlib.util.module_from_spec(spec);spec.loader.exec_module(mod)
S=mod.S; I=mod.I

def enclosed(interval,value):
    return Q(interval.lo,S)<=value<=Q(interval.hi,S)

def exact_log_enclosure(x,terms=260):
    z=(x-1)/(x+1)
    lo=2*sum((z**(2*k+1)/Q(2*k+1) for k in range(terms)),Q(0))
    tail=2*z**(2*terms+1)/(Q(2*terms+1)*(1-z*z))
    return lo,lo+tail

def main():
    rng=random.Random(20261106)
    checks=0
    for _ in range(1000):
        aa=sorted([rng.randint(-10**6,10**6) for _ in range(2)])
        bb=sorted([rng.randint(-10**6,10**6) for _ in range(2)])
        a=I(*(x*S//37 for x in aa)); b=I(*(x*S//41 for x in bb))
        for x in (Q(a.lo,S),Q(a.hi,S)):
            for y in (Q(b.lo,S),Q(b.hi,S)):
                assert enclosed(a+b,x+y)
                assert enclosed(a-b,x-y)
                assert enclosed(a*b,x*y)
                checks+=3
        positive=I.rat(rng.randint(1,10**5),43)
        assert enclosed(positive.inv(),1/Q(positive.lo,S))
        assert enclosed(positive.inv(),1/Q(positive.hi,S))
        checks+=2
    log_cases=[]
    for x in (Q(1),Q(3,2),Q(9,8),Q(1999,1000)):
        candidate=mod.log_small(I.rat(x.numerator,x.denominator))
        lo,hi=exact_log_enclosure(x)
        assert enclosed(candidate,lo) and enclosed(candidate,hi)
        log_cases.append(str(x))
    for n in range(1,46):
        cn=Q(factorial(4*n),n*factorial(n)**4)
        cnext=Q(factorial(4*n+4),(n+1)*factorial(n+1)**4)
        assert cnext/cn==Q((4*n+1)*(4*n+2)*(4*n+3)*(4*n+4)*n,(n+1)**5)
    source_data=json.loads((ROOT/'novelty_review/certified_mahler.json').read_text())
    assert int(source_data['denominator'])==S
    for row in source_data['rows']:
        coeff=row['polynomial_for_minus_s']
        def poly(q):
            out=Q(0)
            for c in coeff: out=out*q+c
            return out
        lo=Q(int(row['root_lower_numerator']),S)
        hi=Q(int(row['root_upper_numerator']),S)
        assert poly(lo)<0<poly(hi)
        assert lo>256
        mlo=int(row['n4_lower_numerator']);mhi=int(row['n4_upper_numerator'])
        assert 0<mhi-mlo and (mhi-mlo)*10**90<S
    out={'status':'PASS','exact_endpoint_operation_tests':checks,'exact_rational_log_comparisons':log_cases,
         'coefficient_ratios_checked':45,'archived_root_brackets_and_widths_checked':6,
         'candidate_source_sha256':hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
         'limitation':'This audits interval machinery and stored LHS certificates; no RHS L-function interval proof.'}
    Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))

if __name__=='__main__':main()


==> anc/proof/six_cm/independent_audit/algebra_cm_check.py <==
"""Independent exact audit of the six CM parameter cubics.

Uses SymPy only for symbolic elimination; the per-case certificates use integers.
Run from workspace root: PYTHONPATH=audit_deps python3 independent_audit/algebra_cm_check.py
"""
import json
from pathlib import Path
import sympy as sp

t, s, j, z, x = sp.symbols("t s j z x")
Q = s**3 + (432-j)*s**2 + (207*j+62208)*s + (j-1728)**2
R = sp.resultant(t**2+(128-s)*t+4096, (t+256)**3-j*t**2, t)
assert sp.expand(R-2**24*Q) == 0
disc = 4*j**2*(j-1728)*(j+3375)**2
assert sp.expand(sp.discriminant(Q,s)-disc) == 0
phi = (729*z*z*x**3 + 3888*z*z*x*x + 6912*z*z*x + 4096*z*z
       -1458*z*x**3 + 22356*z*x*x -27648*z*x +729*x**3)
assert sp.expand(j*j*s**3*phi.subs({z:1728/j,x:256/s})-12230590464*Q) == 0

cases = [
 (11,-32**3,3,-33403,[290521,-420048,531200,4096]),
 (19,-96**3,5,-885376,[191850201,-11442384,14162688,4096]),
 (27,-12288000,7,-12288640,None),
 (43,-960**3,11,-884736640,[191103722496729,-11446268112,14155782912,4096]),
 (67,-5280**3,17,-147197952640,[5289852925222272729,-1904373500112,2355167238912,4096]),
 (163,-640320**3,41,-262537412640768640,
  [16827610604518993301932059648729,-3396577776039932112,4200598602252294912,4096]),
]

def eval_poly(cs,v):
    ans=0
    for c in cs: ans=ans*v+c
    return ans

out=[]
for d,jd,p,lo,px in cases:
    cs=[int(v) for v in sp.Poly(Q.subs(j,jd),s).all_coeffs()]
    assert sp.isprime(p)
    remainders=[eval_poly(cs,a)%p for a in range(p)]
    assert 0 not in remainders
    qlo,qhi=eval_poly(cs,lo),eval_poly(cs,lo+1)
    assert qlo<0<qhi
    assert int(disc.subs(j,jd))<0
    if px:
        assert sp.expand(s**3/4096*sum(a*(256/s)**(3-i) for i,a in enumerate(px))
                         - Q.subs(j,jd)) == 0
    out.append(dict(d=d,j=jd,coefficients=cs,prime=p,
                    coefficients_mod_p=[a%p for a in cs],values_mod_p=remainders,
                    endpoint_values=[qlo,qhi],interval=[lo,lo+1],
                    real_roots=1,source_cubic_transport=bool(px)))

# Exact j check for Melistas's curve y^2+y=x^3-30x+63.
b4,b6=-60,253
c4=-24*b4
delta=-8*b4**3-27*b6**2
assert delta==-243 and c4**3 == -12288000*delta

result=dict(status="PASS",resultant_factor=2**24,
            discriminant_formula=str(disc),bridge_multiplier=12230590464,
            j27_curve_c4=c4,j27_curve_discriminant=delta,cases=out)
dest=Path(__file__).with_suffix('.json')
dest.write_text(json.dumps(result,indent=2)+"\n")
print(json.dumps(result,indent=2))


==> anc/proof/six_cm/independent_audit/conductor27_check.py <==
"""Independent exact check via ideal orbits, not lattice-derived g108.

All outputs are integer pairs in Z[omega], omega^2=omega-1.
This finite check corroborates, but does not replace, the orbit proof.
"""
from math import isqrt, gcd
import json
from pathlib import Path

N=2000
def mul(x,y):
    a,b=x;c,d=y
    return (a*c-b*d,a*d+b*c+b*d)
def power(x,n):
    y=(1,0)
    for _ in range(n):y=mul(y,x)
    return y
def add(x,y):return (x[0]+y[0],x[1]+y[1])
def scale(c,x):return (c*x[0],c*x[1])
def norm(x):a,b=x;return a*a+a*b+b*b
def res(x,m):return (x[0]%m,x[1]%m)
units=[power((0,1),i) for i in range(6)]
unit3={res(u,3):u for u in units}
chi_index={(1,0):0,(0,1):1,(1,1):2}
def chi(x,sign):return power((0,1),(2*sign*chi_index[res(x,2)])%6)
def eps(x,L):
    if L==12:return chi(x,-1)
    if L==27:return power(unit3[res(x,3)],4)
    return mul(power(unit3[res(x,3)],2),chi(x,1))

bound=isqrt(4*N//3)+2
ideals=set()
raw=[(0,0)]*(N+1)
restricted=[(0,0)]*(N+1)
for a in range(-bound,bound+1):
    for b in range(-bound,bound+1):
        x=(a,b);n=norm(x)
        if not 1<=n<=N:continue
        ideals.add(min(mul(u,x) for u in units))
        if b%3==0:
            w=0 if res(x,2)==(0,0) else (2 if res(x,2)==(1,0) else -1)
            v=scale(w,power(x,2))
            raw[n]=add(raw[n],v)
            if n%3:restricted[n]=add(restricted[n],v)
raw=[scale(1,x) for x in raw]
assert all(a%2==0 and b%2==0 for a,b in raw+restricted)
raw=[(a//2,b//2) for a,b in raw]
restricted=[(a//2,b//2) for a,b in restricted]
forms={L:[(0,0)]*(N+1) for L in (12,27,108)}
for x in ideals:
    n=norm(x)
    for L,c in ((12,2),(27,3),(108,6)):
        if gcd(n,c)>1:continue
        value=mul(power(x,2),eps(x,L))
        assert all(mul(power(mul(u,x),2),eps(mul(u,x),L))==value for u in units)
        forms[L][n]=add(forms[L][n],value)
assert all(b==0 for f in forms.values() for a,b in f)
assert all(b==0 for a,b in raw+restricted)
for n in range(1,N+1):
    rhs=add(forms[108][n],forms[12][n])
    if n%3==0:rhs=add(rhs,scale(3,forms[12][n//3]))
    assert restricted[n]==rhs,(n,restricted[n],rhs)
    if n%9==0:rhs=add(rhs,scale(27,forms[12][n//9]))
    assert raw[n]==rhs,(n,raw[n],rhs)

# Independent eta-product coefficients for the normalisation.
eta=[0]*N;eta[0]=1
for d in (2,6):
    for k in range(d,N,d):
        for _ in range(3):
            for j in range(N-1,k-1,-1):eta[j]-=eta[j-k]
assert [a for a,b in forms[12]]==[0]+eta

# Scalar unit orbit counts in the three valuations modulo 3.
counts={}
for a in range(3):
    for b in range(3):
        kind='v>=2' if (a,b)==(0,0) else ('v=1' if norm((a,b))%3==0 else 'v=0')
        counts.setdefault(kind,set()).add(sum(mul(u,(a,b))[1]%3==1 for u in units))
assert counts=={'v>=2':{0},'v=1':{3},'v=0':{2}}
out={'status':'PASS','coefficient_limit':N,'ideal_orbits':len(ideals),
     'identity_check':'independently defined ideal-character g108 and g12 versus raw lattice',
     'unit_invariance':'all six generators for every enumerated good ideal',
     'eta_identity':'PASS','scalar_orbit_counts':{k:list(v) for k,v in counts.items()},
     'sample':{str(n):{'raw':raw[n][0],'restricted':restricted[n][0],
             **{str(L):forms[L][n][0] for L in forms}} for n in (1,3,4,7,9,13,19,27)}}
Path('independent_audit/conductor27_check.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/proof/six_cm/independent_audit/cubic_zeta_exact.py <==
"""Independent exact controls for the cubic-field/scalar audit; standard Python only."""
from fractions import Fraction as F
from math import gcd, isqrt
from pathlib import Path
import json

# Tuples are coefficients in increasing order; p is monic cubic.
DATA = {
11:((-32768),(1,1,-1,1),(-20624,17344,-11328)),
19:((-884736),(-2,-2,0,1),(-136080,-212544,-119232)),
27:((-12288000),(-2,0,0,1),(-4096144,-3252800,-2579200)),
43:((-884736000),(3,-1,-1,1),(-268905744,287452800,-121824000)),
67:((-147197952000),(5,-3,-1,1),(-32233449744,36131832000,-12375633600)),
163:((-262537412640768000),(5,7,-1,1),(-223429048349227344,45279829361980800,-27882300234225600)),
}
def red(v,p):
    v=list(map(F,v))
    while len(v)>3:
        n=len(v)-1; a=v.pop()
        for k in range(3): v[n-3+k]-=a*p[k]
    return tuple(v+[F(0)]*(3-len(v)))
def add(a,b): return tuple(x+y for x,y in zip(a,b))
def scale(c,a): return tuple(c*x for x in a)
def mul(a,b,p):
    v=[F(0)]*5
    for i,x in enumerate(a):
        for k,y in enumerate(b):v[i+k]+=x*y
    return red(v,p)
def det3(c0,c1,c2):
    a,b,c=c0;d,e,f=c1;g,h,i=c2
    return a*(e*i-f*h)-d*(b*i-c*h)+g*(b*f-c*e)
def disc(p):
    c,b,a,_=p
    return a*a*b*b-4*b**3-4*a**3*c-27*c*c+18*a*b*c
def ev(p,x): return sum(a*x**i for i,a in enumerate(p))
rows=[]
def reduced_forms(D):
    out=[]
    for a in range(1,isqrt((-D)//3)+1):
        for b in range(-a,a+1):
            if (b*b-D)%(4*a):continue
            c=(b*b-D)//(4*a)
            if c<a or gcd(gcd(a,abs(b)),c)>1:continue
            if (abs(b)==a or a==c) and b<0:continue
            out.append([a,b,c])
    return out
for d,(j,p,r) in DATA.items():
    one=(F(1),F(0),F(0));x=(F(0),F(1),F(0))
    r=tuple(map(F,r));r2=mul(r,r,p);r3=mul(r2,r,p)
    q=add(add(r3,scale(432-j,r2)),add(scale(207*j+62208,r),scale((j-1728)**2,one)))
    assert q==(0,0,0)
    delta=det3(one,r,r2);assert delta
    # Cubic irreducibility: the possible integer roots divide its constant term.
    c=p[0]
    candidates=[x for x in range(-abs(c),abs(c)+1) if x and c%x==0]
    assert not any(ev(p,x)==0 for x in candidates)
    pm=p
    if d==163:
        v=(F(5,2),F(-1),F(1,2));v2=mul(v,v,p);v3=mul(v2,v,p)
        assert add(v3,add(scale(-8,v),scale(-10,one)))==(0,0,0)
        assert det3(one,v,v2)
        pm=(-10,-8,0,1)
    assert disc(pm)==-4*d
    witnesses=[]
    for ell,r0 in ([(2,0),(3,-1)] if d==27 else [(2,0 if d in (19,163) else 1)]):
        cube=(-r0**3,3*r0*r0,-3*r0,1)
        assert all((a-b)%ell==0 for a,b in zip(pm,cube))
        assert ev(pm,r0)%ell==0 and (ev(pm,r0)//ell)%ell!=0
        witnesses.append([ell,r0,(ev(pm,r0)//ell)%ell])
    # Complete parity theta check; no use of Hecke or Artin coefficients.
    nmax=120;cq=(d+1)//4
    A=[0]*(nmax+1);B=A.copy();C=A.copy();T=A.copy();E=A.copy();W=A.copy()
    for b in range(-isqrt(4*nmax//d)-1,isqrt(4*nmax//d)+2):
        bound=isqrt(nmax)+abs(b)+2
        for a in range(-bound,bound+1):
            n=a*a+a*b+cq*b*b
            if n>nmax:continue
            T[n]+=1
            if b%2==0:A[n]+=1
            if a%2==0:B[n]+=1
            if (a+b)%2==0:C[n]+=1
            if a%2==0 and b%2==0:E[n]+=1
            elif b%2==0:W[n]+=2
            else:W[n]-=1
    assert B==C
    assert all(A[n]+B[n]+C[n]==T[n]+2*E[n] for n in range(nmax+1))
    assert all(W[n]==2*(A[n]-B[n]) for n in range(nmax+1))
    base_forms=reduced_forms(-3 if d==27 else -d)
    order_forms=reduced_forms(-4*d)
    assert len(base_forms)==1 and len(order_forms)==3
    rows.append(dict(d=d,polynomial_discriminant=disc(p),field_discriminant=disc(pm),
        reduced_base_forms=base_forms,reduced_order_forms=order_forms,
        basis_determinant=str(delta),dedekind_witnesses=witnesses,theta_limit=nmax))

units=((1,0),(0,1),(-1,1),(-1,0),(0,-1),(1,-1))
def om_mul(x,y):
    a,b=x;c,d=y
    return (a*c-b*d,a*d+b*c+b*d)
def phi_exp(x):
    residue3=tuple(a%3 for a in x)
    k=next(k for k,u in enumerate(units) if tuple(a%3 for a in u)==residue3)
    e={(1,0):0,(0,1):1,(1,1):2}[tuple(a%2 for a in x)]
    return (e-k)%3
invertible=[(a,b) for a in range(6) for b in range(6) if gcd(a*a+a*b+b*b,6)==1]
assert len(invertible)==18
assert all(phi_exp(u)==0 for u in units)
assert all(phi_exp(om_mul(x,y))==(phi_exp(x)+phi_exp(y))%3 for x in invertible for y in invertible)
assert phi_exp((3,2))==2 and phi_exp((1,3))==2
out=dict(status='PASS',field_and_theta_rows=rows,scalar_phi_multiplicativity_pairs=324,
    scalar_phi_conductor_witness_exponents={'3+2omega':2,'1+3omega':2})
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/proof/six_cm/novelty_review/certified_mahler.py <==
#!/usr/bin/env python3
"""Integer-only outward intervals for six exterior Mahler measures.

Analytic inputs: the CM root identification and the exterior constant-term
series proved in the report. No floating-point arithmetic or external package.
"""
import json
from pathlib import Path

BITS = 360
S = 1 << BITS

def ceildiv(a, b):
    assert b > 0
    return -((-a)//b)

class I:
    def __init__(self, lo, hi=None):
        self.lo, self.hi = lo, lo if hi is None else hi
        assert self.lo <= self.hi
    @staticmethod
    def rat(a, b=1):
        assert b > 0
        return I((a*S)//b, ceildiv(a*S,b))
    def __add__(self, o):
        return I(self.lo+o.lo,self.hi+o.hi)
    def __neg__(self):
        return I(-self.hi,-self.lo)
    def __sub__(self,o):
        return self+-o
    def __mul__(self,o):
        p=[a*b for a in (self.lo,self.hi) for b in (o.lo,o.hi)]
        return I(min(p)//S,ceildiv(max(p),S))
    def inv(self):
        assert self.lo > 0
        return I(S*S//self.hi,ceildiv(S*S,self.lo))
    def __truediv__(self,o):
        return self*o.inv()
    def __pow__(self,n):
        assert n >= 0
        out=I.rat(1)
        base=self
        while n:
            if n&1: out=out*base
            base=base*base
            n//=2
        return out

ONE=I.rat(1)
TWO=I.rat(2)

def log_small(a, terms=130):
    # 1 <= a < 2; log(a)=2 sum z^(2k+1)/(2k+1), 0<=z<1/3.
    assert S <= a.lo <= a.hi < 2*S
    z=(a-ONE)/(a+ONE)
    assert z.lo >= 0 and z.hi < S
    z2=z*z
    p=z
    total=I.rat(0)
    for k in range(terms):
        total=total+p*I.rat(1,2*k+1)
        p=p*z2
    tail=TWO*p*I.rat(1,2*terms+1)/(ONE-z2)
    ans=TWO*total
    return I(ans.lo,ans.hi+tail.hi)

def log_positive(a):
    assert a.lo >= S
    k=(a.lo//S).bit_length()-1
    b=a*I.rat(1,1<<k)
    # log(2)=2 log(3/2)-log(9/8), all reduced arguments <2.
    log2=TWO*log_small(I.rat(3,2))-log_small(I.rat(9,8))
    return log_small(b)+I.rat(k)*log2

DATA=[(11,-32**3,-33403),(19,-96**3,-885376),
      (27,-12288000,-12288640),(43,-960**3,-884736640),
      (67,-5280**3,-147197952640),(163,-640320**3,-262537412640768640)]

def root_interval(j, s_lower):
    # a=-s and a^3-(432-j)a^2+(207j+62208)a-(j-1728)^2=0.
    A,B,C=432-j,207*j+62208,(j-1728)**2
    coeff=[1,-A,B,-C]
    def f(n):
        return n**3-A*n*n*S+B*n*S*S-C*S**3
    lo,hi=(-s_lower-1)*S,(-s_lower)*S
    assert f(lo)<0<f(hi)
    # Descartes: +,-,-,- gives exactly one positive root.
    assert A>0 and B<0 and C>0
    for _ in range(BITS):
        mid=(lo+hi)//2
        if f(mid)<0: lo=mid
        else: hi=mid
    assert hi-lo==1 and f(lo)<0<f(hi)
    return I(lo,hi), coeff

def decimal(n,places,up=False):
    v=ceildiv(n*10**places,S) if up else n*10**places//S
    sign='-' if v<0 else ''
    v=abs(v)
    return sign+str(v//10**places)+'.'+str(v%10**places).zfill(places)

def main():
    out=[]
    for d,j,s_lower in DATA:
        a,coeff=root_interval(j,s_lower)
        v=log_positive(a)
        ia=a.inv()
        N=45
        term=I.rat(24)*ia
        for n in range(1,N+1):
            v=v+term if n%2 else v-term
            ratio=I.rat((4*n+1)*(4*n+2)*(4*n+3)*(4*n+4)*n,(n+1)**5)
            term=term*ratio*ia
        rho=I.rat(256)/a
        # (4n)!/(n!)^4 <=256^n; absolute tail starting at N+1.
        tail=rho**(N+1)*I.rat(1,N+1)/(ONE-rho)
        v=I(v.lo-tail.hi,v.hi+tail.hi)
        assert (v.hi-v.lo)*10**90 < S
        out.append({'d':d,'polynomial_for_minus_s':coeff,
                    'root_lower_numerator':str(a.lo),'root_upper_numerator':str(a.hi),
                    'n4_lower':decimal(v.lo,75),'n4_upper':decimal(v.hi,75,True),
                    'n4_lower_numerator':str(v.lo),'n4_upper_numerator':str(v.hi),
                    'width_less_than':'1e-90','series_terms':N,
                    'series_tail_upper':decimal(tail.hi,110,True)})
    result={'arithmetic':'outward dyadic intervals, integer-only',
            'denominator':str(S),'precision_bits':BITS,'log_terms':130,'rows':out}
    path=Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({'file':str(path),'certified_cases':len(out),
                      'values':[{k:r[k] for k in ('d','n4_lower','n4_upper')} for r in out]},indent=2))

if __name__=='__main__':main()


==> anc/requirements.txt <==
sympy==1.14.0
mpmath==1.3.0
python-flint==0.9.0


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Run supplied readers, keeping commands, return codes and logs explicit.

Default: exact checks and the short-class Arb enclosure. --volume adds the independent K3
reader (python-flint only).
Numerical comparisons are optional: --numerics 60 or --numerics 130.
"""
import argparse
import hashlib
import json
from pathlib import Path
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--volume', action='store_true')
    ap.add_argument('--numerics', type=int, choices=(60, 130))
    ap.add_argument('--only', nargs='*', help='Run only the named check IDs')
    ap.add_argument('--output', default='qa/current')
    args = ap.parse_args()
    cubic = 'proof/cm35_cubic'
    six = 'proof/six_cm'
    jobs = [
        ('K1', cubic, ['verify_order.py'], False),
        ('K2', cubic, ['verify_cycle.py'], False),
        ('K2_negative', cubic, ['verify_cycle.py', '--negative-control'], True),
        ('K4', cubic, ['verify_fiveterm.py', '--dump-beta'], False),
        ('K4_negative_coefficient', cubic, ['verify_fiveterm.py', '--negative-coefficient'], True),
        ('K4_negative_argument', cubic, ['verify_fiveterm.py', '--negative-argument'], True),
        ('short_rational', 'proof/cm35_short', ['verify_short_certificates_rational.py'], False),
        ('xiC_polynomial', '.', ['anc/check_xiC.py'], False),
        ('xiE_nonzero', 'proof/cm35_short', ['verify_xie_nonzero.py'], False),
        ('six_algebra', six, ['independent_audit/algebra_cm_check.py'], False),
        ('six_euler', six, ['independent_audit/adversarial_euler.py'], False),
        ('six_conductor27', six, ['independent_audit/conductor27_check.py'], False),
        ('six_cubic_zeta', six, ['independent_audit/cubic_zeta_exact.py'], False),
        ('six_mahler_intervals', six, ['novelty_review/certified_mahler.py'], False),
        ('six_interval_review', six, ['independent_audit/adversarial_intervals.py'], False),
    ]
    if args.volume:
        jobs.append(('K3', cubic, ['verify_volume_flint.py', '2000000'], False))
    if args.numerics:
        jobs.append(('numerics_' + str(args.numerics), '.', ['anc/paper_numerics.py', str(args.numerics)], False))
    if args.only is not None:
        unknown = set(args.only) - {j[0] for j in jobs}
        if unknown:
            ap.error('unknown or disabled check IDs: ' + ', '.join(sorted(unknown)))
        jobs = [j for j in jobs if j[0] in args.only]
    out = ROOT / args.output
    out.mkdir(parents=True, exist_ok=True)
    records = []
    for name, cwd, argv, negative in jobs:
        command = [sys.executable, *argv]
        start = time.monotonic()
        proc = subprocess.run(command, cwd=ROOT/cwd, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        log = out / (name + '.log')
        log.write_text(proc.stdout)
        passed = (proc.returncode != 0 and 'AssertionError' in proc.stdout) if negative else proc.returncode == 0
        rec = dict(id=name, cwd=cwd, command=['python3', *argv], expected_failure=negative,
                   returncode=proc.returncode, status='PASS' if passed else 'FAIL',
                   seconds=round(time.monotonic()-start, 3), log=str(log.relative_to(ROOT)),
                   log_sha256=hashlib.sha256(log.read_bytes()).hexdigest())
        records.append(rec)
        (out/'results.json').write_text(json.dumps(records, indent=2)+'\n')
        print(name + ': ' + rec['status'], flush=True)
    return 0 if all(r['status']=='PASS' for r in records) else 1

if __name__ == '__main__':
    raise SystemExit(main())

